Optical-Flow Wingbeat Counting in MuJoCo: A Comparison of Convolutional, Spiking, and Attention-Based Temporal Models

Visual monitoring of flapping-wing vehicles requires distinguishing individual wingbeats from motion strength and average frequency. This paper presents a controlled MuJoCo evaluation of wingbeat counting from signed optical flow observed by virtual cameras mounted on Crazyflie vehicles. Three flapping-wing models were recorded at optical distances of 1.5 and 3.0 m, producing 1,440 clips from 240 paired scene configurations with a scene-level 3:1 training-test split. A common spatial convolutional encoder was combined with a causal temporal convolutional network, a recurrent leaky integrate-and-fire spiking network, or causal self-attention. Each model predicted phase and activity, followed by the same directed-crossing event counter. The six existing convolutional models were retained, and all twelve new models were frozen before their test predictions were generated. Exact-count accuracies at 1.5 m were 96.67%, 95.00%, and 96.67%, respectively; at 3.0 m they were 94.44%, 92.22%, and 95.00%. All paired scene-bootstrap intervals for differences in exact-count accuracy included zero. Seven far-distance spiking-model clips had correct totals despite event-timing mismatches, demonstrating why total-count and event-level measurements must be reported together. The results support the feasibility of causal optical-flow counting in the tested setting and identify boundary-sensitive errors. They do not establish an architecture ranking across repeated training, real-flight robustness, or hardware efficiency.

==> anc/README.txt <==
Ancillary records for Optical-Flow Wingbeat Counting in MuJoCo

The CSV has 1080 architecture-clip records for 360 distinct test videos
(180 at 1.5 m and 180 at 3.0 m). Each distance contains 60 paired scenes
and three targets. pair_id must be kept together for bootstrap resampling.
cnn = CNN--TCN; snn = CNN--LIF; transformer = CNN--Transformer.
Exact count accuracy compares integer event counts, not frequency classes.
MAE is unnormalized events per clip. Event matching tolerance is 2/60 s.
Evaluation interval is (0.5, 179/60] s. All controls and unavailable records
remain in the primary denominator.

comparison_protocol.json: frozen comparison design.
data_acquisition_protocol.json: scene generation and RGB acquisition.
summary.json: saved aggregate statistics, paired intervals and controls.
integrity.json: frozen-record audit and endpoint diagnostics.
SOURCE_HASHES.json: hashes before and after removing local path prefixes.
per_clip_results.csv: count/event totals; it does not contain raw event timestamps.

Run `python anc/verify_counts.py` from the source directory to verify pooled
and per-target statistics directly against the CSV (Python standard library).
Run `python anc/rebuild_tables.py` to regenerate the six numerical table bodies
from the saved JSON records; this does not retrain or re-evaluate models.
Compile main.tex with PDFLaTeX; main.bbl is supplied. To regenerate references,
use pdflatex main; bibtex main; pdflatex main; pdflatex main.

Raw RGB/flow arrays and neural checkpoints are retained locally, not included.
Per-frame predictions and complete event lists are not in this source package.
Therefore these records check aggregation but do not independently re-run
optical flow, training, event localization, or the full image-to-count pipeline.
The original schematic is a vector PDF. No third-party meshes are redistributed.


==> anc/SOURCE_HASHES.json <==
{
  "comparison_protocol.json": {
    "original_sha256": "e09625d78b83cf666ce94c94cb52529058117ca1862146613c2f7870743f5d3d",
    "packaged_sha256": "ccc59fac86e8ad8700405a03763abce8aef7dc6eb04d2e102457cef3e6627066",
    "change": "local project path prefixes removed; numerical fields unchanged"
  },
  "data_acquisition_protocol.json": {
    "original_sha256": "08969fee2044250dbcc6e6ff076c0ceb0465c2a18170fbea80c8223cfc4b1be2",
    "packaged_sha256": "08d272aaeda677df286eae79644d7904dedc9940f18059825163a8ef8b652b35",
    "change": "local project path prefixes removed; numerical fields unchanged"
  },
  "summary.json": {
    "original_sha256": "e2f74d55e3807d3e20b63aefc7036e16f0dd5d9e69096c0314e9fbedaef33d3e",
    "packaged_sha256": "00fd1577e8bf35a504ca77f67d32e45ac97be5a34a6a7f44d7ab37463098187e",
    "change": "local project path prefixes removed; numerical fields unchanged"
  },
  "integrity.json": {
    "original_sha256": "c38ee34556da506f944cfcb590ecf5448ed9168f222dac5104409a875727450b",
    "packaged_sha256": "67024d3003d88ea7b9168dee90eadd3c2fe9395c6273e14ec7e40641bd9c780a",
    "change": "local project path prefixes removed; numerical fields unchanged"
  },
  "per_clip_results.csv": {
    "original_sha256": "ec4b12e0b0c09cdadd2b2c9b7c658e6886c9a1ab2a92e86cbc257f5f68985167",
    "packaged_sha256": "ec4b12e0b0c09cdadd2b2c9b7c658e6886c9a1ab2a92e86cbc257f5f68985167",
    "change": "none"
  }
}


==> anc/comparison_protocol.json <==
{
  "experiment": "architecture_compare_v1",
  "created_utc": "2026-09-15T14:17:51.997549+00:00",
  "question": "Compare optical-flow wingbeat counting using CNN, SNN and Transformer temporal modules",
  "scope": "Common analog CNN flow spatial encoder, trainable independently in each model; only temporal architecture differs. SNN is a hybrid CNN+LIF model, not all-spiking. Transformer is CNN+causal attention, not a pure vision Transformer.",
  "source_experiment": "optical_flow_count_v1",
  "source_protocol_sha256": "5d0b5d4ebe7aeb33bd2a54bd2508dd8e6ce52085bba8d3e616f61b9dbd2c61aa",
  "input": {
    "channels": [
      "flow_u_pixels_per_frame",
      "flow_v_pixels_per_frame"
    ],
    "shape": [
      180,
      96,
      128,
      2
    ],
    "fps": 60,
    "first_flow_is_zero": true,
    "RGB_or_ground_truth_enters_model": false
  },
  "flow": {
    "method": "OpenCV Farneback",
    "pyr_scale": 0.5,
    "levels": 3,
    "winsize": 15,
    "iterations": 3,
    "poly_n": 5,
    "poly_sigma": 1.2,
    "flags": 0
  },
  "split": {
    "train_per_target_group": 180,
    "test_per_target_group": 60,
    "ratio": "3:1",
    "validation": 0
  },
  "groups": {
    "near": 1.5,
    "far": 3.0
  },
  "targets": [
    "rlflapping",
    "flappy_v2",
    "bird_sim"
  ],
  "training": {
    "epochs": 60,
    "steps_per_epoch": 24,
    "batch_size": 6,
    "window_frames": 96,
    "learning_rate": 0.001,
    "weight_decay": 0.0001,
    "eta_min": 5e-05,
    "seed": 2026091603,
    "seed_stride": 100,
    "optimizer": "AdamW",
    "gradient_clip_norm": 5,
    "selection": "Final epoch60, no test-based selection or tuning",
    "augmentation": "one positive flow magnitude gain U(.9,1.1) per window; no direction inversion",
    "loss": "phase MSE + .25 derivative MSE + .15 motion BCE + .02 radius MSE; static vector target=0",
    "cuda_determinism": "Seeded, TF32off, cudnn deterministic; algorithms warn_only because adaptive pooling backward"
  },
  "events": {
    "definition": "One primary-wing negative-to-positive mid-position crossing per cycle",
    "warmup_frames": 30,
    "hysteresis_rad": 0.1,
    "minimum_interval_s": 0.08,
    "minimum_radius": 0.25,
    "activity_threshold": 0.5,
    "matching_tolerance_s": 0.03333333333333333,
    "matching": "one-to-one temporal matching",
    "truth_alignment_of_predictions": false,
    "ground_truth": "Actual joint phase, positive 2pi boundary crossings, subframe interpolation"
  },
  "primary_metrics": [
    "all-clip exact event-count accuracy",
    "event-count MAE",
    "event precision",
    "event recall",
    "event F1"
  ],
  "architecture_parameters": {
    "cnn": 117317,
    "snn": 116077,
    "transformer": 118341
  },
  "shared_encoder": {
    "parameters": 51074,
    "output": 64,
    "structure": "same 3 spatial convolutions + 62D projection + 2 motion magnitudes",
    "trainable": true,
    "identical_initial_encoder_per_target": true,
    "normalization": "asinh(clamp(flow,-8,8)/0.1)/3"
  },
  "cnn": {
    "temporal": "four causal residual convolutions, dilation1/2/4/8",
    "context": "31 frames",
    "reuse": "all six existing frozen models and their once-evaluated reports, hashes independently audited"
  },
  "snn": {
    "temporal": "two recurrent LIF layers,136 neurons per layer",
    "beta": 0.8,
    "threshold": 1.0,
    "trace_beta": 0.5,
    "surrogate_slope": 5.0,
    "reset": "immediate subtractive with detached reset gradient",
    "readout": "linear on layer2 filtered binary spikes, no bypass",
    "context": "all causal frames since clip/window reset"
  },
  "transformer": {
    "temporal": "two pre-normalized causal self-attention blocks",
    "width": 64,
    "heads": 4,
    "ff_width": 128,
    "dropout": 0.05,
    "positions": "fixed ALiBi relative bias on attention scores only",
    "context": "all causal frames in clip/window"
  },
  "new_architecture_order": [
    "snn",
    "transformer"
  ],
  "fairness": {
    "same_window_sampling": true,
    "same_initial_encoder": true,
    "same_step_budget_and_loss": true,
    "parameter_counts_approximately_matched": true,
    "same_augmentation_distribution": true,
    "bit_identical_augmentation_across_architectures": false,
    "augmentation_note": "Old gain draws use the same CUDA RNG as dropout; different architectures consume different random numbers. Gains have the same U(.9,1.1) distribution, not guaranteed identical draws.",
    "same_wall_time_or_FLOPs": false,
    "same_effective_context": false,
    "training_replicates": 1
  },
  "evaluation_design": "Reuse the already-used fixed test split for a controlled development comparison, not a fresh external test set. All12new checkpoints freeze before any new test predictions; existing CNN predictions remain unchanged.",
  "stats": {
    "paired_bootstrap": 10000,
    "seed": 2026091609,
    "unit": "paired scene, retaining all3targets and all3architectures",
    "scope": "test-scene sampling only, not retraining variance"
  },
  "limitations": [
    "one training seed, fixed hyperparameters, no architecture-specific search",
    "not an all-spiking/full-ViT comparison",
    "different recurrent/attention/convolution contexts",
    "no hardware energy or neuromorphic efficiency measurement",
    "controlled synthetic fixed-frequency clips"
  ],
  "code_hashes": {
    "experiments/architecture_compare_v1/models_impl/snn.py": "be1f9510923cdb9f4908f36fbc2bb849376cb76a04a62d6187b6022f2e28a617",
    "experiments/architecture_compare_v1/models_impl/transformer.py": "78d970daef8075e40b530f57019f9c618288601f5887ed4b715a503c1302dc2f",
    "experiments/architecture_compare_v1/models_impl/__init__.py": "35e58201a5f33054e7820878117352f3d4c76b38b6deccdd4d40c7c0d3e5d79d",
    "experiments/architecture_compare_v1/learning_tools/network.py": "821169b73829eb5b315f1cbe03888f306ee95dc57a344f7e7f5efb8751120f6a",
    "experiments/optical_flow_count_v1/counting/events.py": "8e4c05b6aa44faefb16a964f99a2b9f2fb5648ebeb8f1f85a4b61a8e0d5070db",
    "experiments/optical_flow_count_v1/counting/evaluation.py": "65d991041b2a7b743bfec4691cd23a016968f06c528d82d910a5331dc2caf85e"
  }
}


==> anc/data_acquisition_protocol.json <==
{
  "schema_version": 1,
  "experiment_id": "distance_15_30_v1",
  "purpose": "Paired camera-distance-only comparison of learned RGB wingbeat counting",
  "conditions": {
    "near": {
      "optical_center_to_target_root_m": 1.5
    },
    "far": {
      "optical_center_to_target_root_m": 3.0
    }
  },
  "height_m": 1.3,
  "vehicle_count": {
    "crazyflie": 3,
    "flapping_target": 3
  },
  "camera": {
    "width": 128,
    "height": 96,
    "fps_simulation_time": 60,
    "vertical_fov_deg": 45,
    "body_mount_xyz_m": [
      0.085,
      0,
      0
    ],
    "orientation": "Straight +X toward own target root; no digital crop/resize in saved RGB"
  },
  "physics": {
    "simulation_hz": 2400,
    "engine": "MuJoCo 3.10.0",
    "control": "Ideal inverse-dynamics generalized forces; unvalidated aerodynamic free flight",
    "shadow_rendering": false
  },
  "episode_design": {
    "seed": 20261001,
    "train_episodes_per_condition": 180,
    "test_episodes_per_condition": 60,
    "train_test_ratio": "3:1",
    "paired_episodes": 240,
    "scenes_total": 480,
    "clips_total": 1440,
    "frames_per_clip": 180,
    "frames_total": 259200,
    "warmup_simulation_seconds": 0.8,
    "frames_interval_seconds": 0.016666666666666666,
    "frame_time_span_seconds": 2.9833333333333334
  },
  "pairing": "Shared scene seed, initial phase, amplitude, lighting, floor/background color and target color. Original distance RNG is consumed then exact requested optical-center distance is imposed, so RNG for other nuisance remains identical. All three targets and both distances stay in one split.",
  "frequency_sampling": {
    "dynamic_range_hz": [
      2.5,
      7.5
    ],
    "presets_hz": [
      3,
      5,
      7
    ],
    "preset_schedule": "Every fourth episode within each split before applying static assignment",
    "static_train_episodes_per_condition": 18,
    "static_test_episodes_per_condition": 6,
    "static_assignment": "Whole scene static, sampled independently within each split; overrides preset/continuous values"
  },
  "annotations": {
    "teacher_only": true,
    "primary_signal": "Actual primary wing joint qpos and qvel at rendered frame times",
    "phase": "unwrap(atan2(q/amplitude, qvel/(2*pi*command_frequency*amplitude)))",
    "crossing_event": "Actual wing angle crosses zero upward; identical to positive unwrapped phase 2*pi boundary crossing; no event at first frame",
    "event_count": "sum(events), depends on initial phase/window endpoint",
    "full_cycle_count": "floor((phase_last-phase_first)/(2*pi)), distinct from event_count",
    "static": "Actual stationary joint qvel; fixed phase; zero increments and events"
  },
  "qa": {
    "height_max_error_m": 0.003,
    "optical_distance_max_error_m": 0.003,
    "paired_annotation_max_difference": 1e-06,
    "actual_joint_upward_crossings_equal_event_labels": true,
    "split_unit": "Paired episode",
    "overlap_policy": "No paired episode, scene seed or identical RGB clip may cross train/test",
    "per_clip_rgb_and_npz_sha256": true,
    "manifest_freeze": "data/data_audit.json exists with passed=true and matching manifest_sha256 only after complete acquisition"
  },
  "visual_provenance": {
    "orchestrator": "PaperBanana native Codex workflow",
    "retriever": "Existing authentic Crazyflie and three imported pinned model assets",
    "planner": "Matched near/far raw optical observations",
    "stylist": "Unmodified sensor RGB; no labels or styling baked into network input",
    "renderer": "MuJoCo Renderer",
    "critic": "Native raw 128x96 smoke images visually inspected for clipping, matching phase and absent neighboring targets"
  },
  "code_sha256": {
    "simulation/paired_lab.py": "c7d2dd3a532ba503134597781bf47a15678fcb840fabe0ca2d2b0ffc37a9f141",
    "target_assets.py": "8f5798fa485f255e359ab9f1b4b25cba5e0c38f57bb34d8c5bfa64c70472b212",
    "experiments/distance_15_30_v1/data_tools/capture_paired_distance.py": "2b2bd74e4a21cf6af7f01dd3742d14e0de606e76f149a4cd99966406ee84f683",
    "experiments/distance_15_30_v1/data_tools/audit_saved_data.py": "122298bdd2a631cb82949834d500b4d13f5764bbe445211cf3420b099e232ff8"
  },
  "capture_runtime": {
    "python": "3.10.20",
    "mujoco": "3.10.0",
    "numpy": "2.2.5",
    "pillow": "12.1.1"
  },
  "baseline_scene_seed_overlap": 0,
  "status": "complete, paired data and saved NPZ independent audits passed"
}


==> anc/integrity.json <==
{
  "passed": true,
  "completed_utc": "2026-09-15T14:34:52.723915+00:00",
  "weights_hash_checked": 18,
  "reports_hash_checked": 6,
  "test_rows_checked": 1080,
  "frozen_before_all_new_test_runs": true,
  "cnn_baseline_reports_unchanged": true,
  "model_and_counter_code_unchanged": true,
  "no_new_inference": true,
  "protocol_sha256": "e09625d78b83cf666ce94c94cb52529058117ca1862146613c2f7870743f5d3d",
  "summary_sha256": "e2f74d55e3807d3e20b63aefc7036e16f0dd5d9e69096c0314e9fbedaef33d3e",
  "per_clip_csv_sha256": "ec4b12e0b0c09cdadd2b2c9b7c658e6886c9a1ab2a92e86cbc257f5f68985167",
  "reports": {
    "cnn": {
      "near": {
        "sha256": "ac171ef9438019f15187212cfa4d1a999bde82ec50f6455e50efee66c55f69a5",
        "path": "experiments\\architecture_compare_v1\\reports\\cnn\\near_test_metrics.json"
      },
      "far": {
        "sha256": "e4b2fb5b84b80f43263db878bee077a51c60f9604e097f037c813158935efc80",
        "path": "experiments\\architecture_compare_v1\\reports\\cnn\\far_test_metrics.json"
      }
    },
    "snn": {
      "near": {
        "sha256": "e1eaaf4618a27b8d5fd5eb40e2cc3e70c8d32b170e25cad6c2c2f22a5d6ebd44",
        "path": "experiments\\architecture_compare_v1\\reports\\snn\\near_test_metrics.json"
      },
      "far": {
        "sha256": "e42d36d9ea096978e40bb120251492ca9e18441d2e3259f5ed1cdc44361c7192",
        "path": "experiments\\architecture_compare_v1\\reports\\snn\\far_test_metrics.json"
      }
    },
    "transformer": {
      "near": {
        "sha256": "c838c637bc0d5410f88b8fcfce74591d8da23039c18f38e4c19c0112e2c08f9b",
        "path": "experiments\\architecture_compare_v1\\reports\\transformer\\near_test_metrics.json"
      },
      "far": {
        "sha256": "b5a65cfb3ffe7120cd759527b2e1522416c7a5e0b37ff9e1d6763200f059ef9a",
        "path": "experiments\\architecture_compare_v1\\reports\\transformer\\far_test_metrics.json"
      }
    }
  },
  "diagnostics": {
    "cnn": {
      "near": {
        "unmatched_true_events": 6,
        "true_errors_within_one_frame_of_window_edge": 6,
        "unmatched_predicted_events": 0,
        "predicted_errors_within_one_frame_of_window_edge": 0,
        "count_correct_but_event_mismatched_clips": 0,
        "training_seconds": {
          "rlflapping": 89.26806730002863,
          "flappy_v2": 85.21781010000268,
          "bird_sim": 83.94583109999076
        }
      },
      "far": {
        "unmatched_true_events": 9,
        "true_errors_within_one_frame_of_window_edge": 9,
        "unmatched_predicted_events": 1,
        "predicted_errors_within_one_frame_of_window_edge": 1,
        "count_correct_but_event_mismatched_clips": 0,
        "training_seconds": {
          "rlflapping": 102.6124329000013,
          "flappy_v2": 101.52318880002713,
          "bird_sim": 98.93752969999332
        }
      }
    },
    "snn": {
      "near": {
        "unmatched_true_events": 8,
        "true_errors_within_one_frame_of_window_edge": 8,
        "unmatched_predicted_events": 1,
        "predicted_errors_within_one_frame_of_window_edge": 1,
        "count_correct_but_event_mismatched_clips": 0,
        "training_seconds": {
          "rlflapping": 195.8960967999883,
          "flappy_v2": 196.58407589996932,
          "bird_sim": 199.55575929995393
        }
      },
      "far": {
        "unmatched_true_events": 17,
        "true_errors_within_one_frame_of_window_edge": 10,
        "unmatched_predicted_events": 11,
        "predicted_errors_within_one_frame_of_window_edge": 4,
        "count_correct_but_event_mismatched_clips": 7,
        "training_seconds": {
          "rlflapping": 203.75896890001604,
          "flappy_v2": 206.84836790000554,
          "bird_sim": 204.8353981000255
        }
      }
    },
    "transformer": {
      "near": {
        "unmatched_true_events": 6,
        "true_errors_within_one_frame_of_window_edge": 6,
        "unmatched_predicted_events": 0,
        "predicted_errors_within_one_frame_of_window_edge": 0,
        "count_correct_but_event_mismatched_clips": 0,
        "training_seconds": {
          "rlflapping": 90.34006889996817,
          "flappy_v2": 91.23777379997773,
          "bird_sim": 86.75680849998025
        }
      },
      "far": {
        "unmatched_true_events": 7,
        "true_errors_within_one_frame_of_window_edge": 7,
        "unmatched_predicted_events": 2,
        "predicted_errors_within_one_frame_of_window_edge": 2,
        "count_correct_but_event_mismatched_clips": 0,
        "training_seconds": {
          "rlflapping": 97.22946400003275,
          "flappy_v2": 108.14203439996345,
          "bird_sim": 91.76387660001637
        }
      }
    }
  },
  "diagnostic_scope": "Post-hoc descriptions of saved predictions only, no tuning; boundary means within one camera frame (1/60s)."
}


==> anc/per_clip_results.csv <==
architecture,distance_m,target,pair_id,clip_id,true_count,predicted_count,exact_count_correct,absolute_count_error,tp,fp,fn,stationary,full_window_available
cnn,1.5,rlflapping,distance_pair0180,distance_ep0180_near_rlflapping,18,18,True,0,18,0,0,False,True
cnn,1.5,rlflapping,distance_pair0181,distance_ep0181_near_rlflapping,12,12,True,0,12,0,0,False,True
cnn,1.5,rlflapping,distance_pair0182,distance_ep0182_near_rlflapping,17,17,True,0,17,0,0,False,True
cnn,1.5,rlflapping,distance_pair0183,distance_ep0183_near_rlflapping,8,8,True,0,8,0,0,False,True
cnn,1.5,rlflapping,distance_pair0184,distance_ep0184_near_rlflapping,7,7,True,0,7,0,0,False,True
cnn,1.5,rlflapping,distance_pair0185,distance_ep0185_near_rlflapping,16,16,True,0,16,0,0,False,True
cnn,1.5,rlflapping,distance_pair0186,distance_ep0186_near_rlflapping,10,10,True,0,10,0,0,False,True
cnn,1.5,rlflapping,distance_pair0187,distance_ep0187_near_rlflapping,17,17,True,0,17,0,0,False,True
cnn,1.5,rlflapping,distance_pair0188,distance_ep0188_near_rlflapping,8,8,True,0,8,0,0,False,True
cnn,1.5,rlflapping,distance_pair0189,distance_ep0189_near_rlflapping,18,18,True,0,18,0,0,False,True
cnn,1.5,rlflapping,distance_pair0190,distance_ep0190_near_rlflapping,16,16,True,0,16,0,0,False,True
cnn,1.5,rlflapping,distance_pair0191,distance_ep0191_near_rlflapping,7,7,True,0,7,0,0,False,False
cnn,1.5,rlflapping,distance_pair0192,distance_ep0192_near_rlflapping,0,0,True,0,0,0,0,True,True
cnn,1.5,rlflapping,distance_pair0193,distance_ep0193_near_rlflapping,15,15,True,0,15,0,0,False,True
cnn,1.5,rlflapping,distance_pair0194,distance_ep0194_near_rlflapping,18,17,False,1,17,0,1,False,True
cnn,1.5,rlflapping,distance_pair0195,distance_ep0195_near_rlflapping,8,7,False,1,7,0,1,False,True
cnn,1.5,rlflapping,distance_pair0196,distance_ep0196_near_rlflapping,8,8,True,0,8,0,0,False,True
cnn,1.5,rlflapping,distance_pair0197,distance_ep0197_near_rlflapping,7,7,True,0,7,0,0,False,True
cnn,1.5,rlflapping,distance_pair0198,distance_ep0198_near_rlflapping,8,8,True,0,8,0,0,False,True
cnn,1.5,rlflapping,distance_pair0199,distance_ep0199_near_rlflapping,8,8,True,0,8,0,0,False,True
cnn,1.5,rlflapping,distance_pair0200,distance_ep0200_near_rlflapping,17,17,True,0,17,0,0,False,True
cnn,1.5,rlflapping,distance_pair0201,distance_ep0201_near_rlflapping,8,8,True,0,8,0,0,False,True
cnn,1.5,rlflapping,distance_pair0202,distance_ep0202_near_rlflapping,7,7,True,0,7,0,0,False,True
cnn,1.5,rlflapping,distance_pair0203,distance_ep0203_near_rlflapping,13,13,True,0,13,0,0,False,True
cnn,1.5,rlflapping,distance_pair0204,distance_ep0204_near_rlflapping,8,8,True,0,8,0,0,False,True
cnn,1.5,rlflapping,distance_pair0205,distance_ep0205_near_rlflapping,16,16,True,0,16,0,0,False,True
cnn,1.5,rlflapping,distance_pair0206,distance_ep0206_near_rlflapping,17,17,True,0,17,0,0,False,True
cnn,1.5,rlflapping,distance_pair0207,distance_ep0207_near_rlflapping,11,11,True,0,11,0,0,False,True
cnn,1.5,rlflapping,distance_pair0208,distance_ep0208_near_rlflapping,7,7,True,0,7,0,0,False,True
cnn,1.5,rlflapping,distance_pair0209,distance_ep0209_near_rlflapping,17,17,True,0,17,0,0,False,True
cnn,1.5,rlflapping,distance_pair0210,distance_ep0210_near_rlflapping,7,7,True,0,7,0,0,False,True
cnn,1.5,rlflapping,distance_pair0211,distance_ep0211_near_rlflapping,13,13,True,0,13,0,0,False,True
cnn,1.5,rlflapping,distance_pair0212,distance_ep0212_near_rlflapping,12,12,True,0,12,0,0,False,True
cnn,1.5,rlflapping,distance_pair0213,distance_ep0213_near_rlflapping,0,0,True,0,0,0,0,True,True
cnn,1.5,rlflapping,distance_pair0214,distance_ep0214_near_rlflapping,0,0,True,0,0,0,0,True,True
cnn,1.5,rlflapping,distance_pair0215,distance_ep0215_near_rlflapping,11,11,True,0,11,0,0,False,True
cnn,1.5,rlflapping,distance_pair0216,distance_ep0216_near_rlflapping,13,13,True,0,13,0,0,False,True
cnn,1.5,rlflapping,distance_pair0217,distance_ep0217_near_rlflapping,14,14,True,0,14,0,0,False,True
cnn,1.5,rlflapping,distance_pair0218,distance_ep0218_near_rlflapping,8,8,True,0,8,0,0,False,True
cnn,1.5,rlflapping,distance_pair0219,distance_ep0219_near_rlflapping,6,6,True,0,6,0,0,False,True
cnn,1.5,rlflapping,distance_pair0220,distance_ep0220_near_rlflapping,13,13,True,0,13,0,0,False,True
cnn,1.5,rlflapping,distance_pair0221,distance_ep0221_near_rlflapping,11,11,True,0,11,0,0,False,True
cnn,1.5,rlflapping,distance_pair0222,distance_ep0222_near_rlflapping,14,14,True,0,14,0,0,False,True
cnn,1.5,rlflapping,distance_pair0223,distance_ep0223_near_rlflapping,9,9,True,0,9,0,0,False,True
cnn,1.5,rlflapping,distance_pair0224,distance_ep0224_near_rlflapping,0,0,True,0,0,0,0,True,True
cnn,1.5,rlflapping,distance_pair0225,distance_ep0225_near_rlflapping,9,9,True,0,9,0,0,False,True
cnn,1.5,rlflapping,distance_pair0226,distance_ep0226_near_rlflapping,16,16,True,0,16,0,0,False,True
cnn,1.5,rlflapping,distance_pair0227,distance_ep0227_near_rlflapping,11,11,True,0,11,0,0,False,True
cnn,1.5,rlflapping,distance_pair0228,distance_ep0228_near_rlflapping,8,8,True,0,8,0,0,False,True
cnn,1.5,rlflapping,distance_pair0229,distance_ep0229_near_rlflapping,8,8,True,0,8,0,0,False,True
cnn,1.5,rlflapping,distance_pair0230,distance_ep0230_near_rlflapping,16,16,True,0,16,0,0,False,True
cnn,1.5,rlflapping,distance_pair0231,distance_ep0231_near_rlflapping,0,0,True,0,0,0,0,True,True
cnn,1.5,rlflapping,distance_pair0232,distance_ep0232_near_rlflapping,7,7,True,0,7,0,0,False,True
cnn,1.5,rlflapping,distance_pair0233,distance_ep0233_near_rlflapping,12,12,True,0,12,0,0,False,True
cnn,1.5,rlflapping,distance_pair0234,distance_ep0234_near_rlflapping,0,0,True,0,0,0,0,True,True
cnn,1.5,rlflapping,distance_pair0235,distance_ep0235_near_rlflapping,6,6,True,0,6,0,0,False,True
cnn,1.5,rlflapping,distance_pair0236,distance_ep0236_near_rlflapping,18,18,True,0,18,0,0,False,True
cnn,1.5,rlflapping,distance_pair0237,distance_ep0237_near_rlflapping,6,6,True,0,6,0,0,False,True
cnn,1.5,rlflapping,distance_pair0238,distance_ep0238_near_rlflapping,17,17,True,0,17,0,0,False,True
cnn,1.5,rlflapping,distance_pair0239,distance_ep0239_near_rlflapping,15,15,True,0,15,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0180,distance_ep0180_near_flappy_v2,13,13,True,0,13,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0181,distance_ep0181_near_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0182,distance_ep0182_near_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0183,distance_ep0183_near_flappy_v2,16,16,True,0,16,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0184,distance_ep0184_near_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0185,distance_ep0185_near_flappy_v2,14,14,True,0,14,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0186,distance_ep0186_near_flappy_v2,14,14,True,0,14,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0187,distance_ep0187_near_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0188,distance_ep0188_near_flappy_v2,12,12,True,0,12,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0189,distance_ep0189_near_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0190,distance_ep0190_near_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0191,distance_ep0191_near_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0192,distance_ep0192_near_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,1.5,flappy_v2,distance_pair0193,distance_ep0193_near_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0194,distance_ep0194_near_flappy_v2,13,13,True,0,13,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0195,distance_ep0195_near_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0196,distance_ep0196_near_flappy_v2,12,12,True,0,12,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0197,distance_ep0197_near_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0198,distance_ep0198_near_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0199,distance_ep0199_near_flappy_v2,14,14,True,0,14,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0200,distance_ep0200_near_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0201,distance_ep0201_near_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0202,distance_ep0202_near_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0203,distance_ep0203_near_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0204,distance_ep0204_near_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0205,distance_ep0205_near_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0206,distance_ep0206_near_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0207,distance_ep0207_near_flappy_v2,14,14,True,0,14,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0208,distance_ep0208_near_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0209,distance_ep0209_near_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0210,distance_ep0210_near_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0211,distance_ep0211_near_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0212,distance_ep0212_near_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0213,distance_ep0213_near_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,1.5,flappy_v2,distance_pair0214,distance_ep0214_near_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,1.5,flappy_v2,distance_pair0215,distance_ep0215_near_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0216,distance_ep0216_near_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0217,distance_ep0217_near_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0218,distance_ep0218_near_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0219,distance_ep0219_near_flappy_v2,9,9,True,0,9,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0220,distance_ep0220_near_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0221,distance_ep0221_near_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0222,distance_ep0222_near_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0223,distance_ep0223_near_flappy_v2,16,16,True,0,16,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0224,distance_ep0224_near_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,1.5,flappy_v2,distance_pair0225,distance_ep0225_near_flappy_v2,9,9,True,0,9,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0226,distance_ep0226_near_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0227,distance_ep0227_near_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0228,distance_ep0228_near_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0229,distance_ep0229_near_flappy_v2,11,11,True,0,11,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0230,distance_ep0230_near_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0231,distance_ep0231_near_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,1.5,flappy_v2,distance_pair0232,distance_ep0232_near_flappy_v2,13,13,True,0,13,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0233,distance_ep0233_near_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0234,distance_ep0234_near_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,1.5,flappy_v2,distance_pair0235,distance_ep0235_near_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0236,distance_ep0236_near_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0237,distance_ep0237_near_flappy_v2,12,12,True,0,12,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0238,distance_ep0238_near_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,1.5,flappy_v2,distance_pair0239,distance_ep0239_near_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,1.5,bird_sim,distance_pair0180,distance_ep0180_near_bird_sim,7,7,True,0,7,0,0,False,True
cnn,1.5,bird_sim,distance_pair0181,distance_ep0181_near_bird_sim,12,12,True,0,12,0,0,False,True
cnn,1.5,bird_sim,distance_pair0182,distance_ep0182_near_bird_sim,17,16,False,1,16,0,1,False,True
cnn,1.5,bird_sim,distance_pair0183,distance_ep0183_near_bird_sim,13,13,True,0,13,0,0,False,True
cnn,1.5,bird_sim,distance_pair0184,distance_ep0184_near_bird_sim,13,13,True,0,13,0,0,False,True
cnn,1.5,bird_sim,distance_pair0185,distance_ep0185_near_bird_sim,10,10,True,0,10,0,0,False,True
cnn,1.5,bird_sim,distance_pair0186,distance_ep0186_near_bird_sim,13,13,True,0,13,0,0,False,True
cnn,1.5,bird_sim,distance_pair0187,distance_ep0187_near_bird_sim,8,8,True,0,8,0,0,False,True
cnn,1.5,bird_sim,distance_pair0188,distance_ep0188_near_bird_sim,17,17,True,0,17,0,0,False,True
cnn,1.5,bird_sim,distance_pair0189,distance_ep0189_near_bird_sim,11,11,True,0,11,0,0,False,True
cnn,1.5,bird_sim,distance_pair0190,distance_ep0190_near_bird_sim,14,14,True,0,14,0,0,False,True
cnn,1.5,bird_sim,distance_pair0191,distance_ep0191_near_bird_sim,11,11,True,0,11,0,0,False,True
cnn,1.5,bird_sim,distance_pair0192,distance_ep0192_near_bird_sim,0,0,True,0,0,0,0,True,True
cnn,1.5,bird_sim,distance_pair0193,distance_ep0193_near_bird_sim,13,13,True,0,13,0,0,False,True
cnn,1.5,bird_sim,distance_pair0194,distance_ep0194_near_bird_sim,10,10,True,0,10,0,0,False,True
cnn,1.5,bird_sim,distance_pair0195,distance_ep0195_near_bird_sim,13,13,True,0,13,0,0,False,True
cnn,1.5,bird_sim,distance_pair0196,distance_ep0196_near_bird_sim,18,18,True,0,18,0,0,False,True
cnn,1.5,bird_sim,distance_pair0197,distance_ep0197_near_bird_sim,7,7,True,0,7,0,0,False,True
cnn,1.5,bird_sim,distance_pair0198,distance_ep0198_near_bird_sim,15,15,True,0,15,0,0,False,True
cnn,1.5,bird_sim,distance_pair0199,distance_ep0199_near_bird_sim,10,10,True,0,10,0,0,False,True
cnn,1.5,bird_sim,distance_pair0200,distance_ep0200_near_bird_sim,13,13,True,0,13,0,0,False,True
cnn,1.5,bird_sim,distance_pair0201,distance_ep0201_near_bird_sim,17,17,True,0,17,0,0,False,True
cnn,1.5,bird_sim,distance_pair0202,distance_ep0202_near_bird_sim,10,10,True,0,10,0,0,False,True
cnn,1.5,bird_sim,distance_pair0203,distance_ep0203_near_bird_sim,17,17,True,0,17,0,0,False,True
cnn,1.5,bird_sim,distance_pair0204,distance_ep0204_near_bird_sim,12,12,True,0,12,0,0,False,True
cnn,1.5,bird_sim,distance_pair0205,distance_ep0205_near_bird_sim,9,9,True,0,9,0,0,False,True
cnn,1.5,bird_sim,distance_pair0206,distance_ep0206_near_bird_sim,8,8,True,0,8,0,0,False,True
cnn,1.5,bird_sim,distance_pair0207,distance_ep0207_near_bird_sim,17,17,True,0,17,0,0,False,True
cnn,1.5,bird_sim,distance_pair0208,distance_ep0208_near_bird_sim,12,12,True,0,12,0,0,False,True
cnn,1.5,bird_sim,distance_pair0209,distance_ep0209_near_bird_sim,9,9,True,0,9,0,0,False,True
cnn,1.5,bird_sim,distance_pair0210,distance_ep0210_near_bird_sim,7,7,True,0,7,0,0,False,True
cnn,1.5,bird_sim,distance_pair0211,distance_ep0211_near_bird_sim,14,14,True,0,14,0,0,False,True
cnn,1.5,bird_sim,distance_pair0212,distance_ep0212_near_bird_sim,17,17,True,0,17,0,0,False,True
cnn,1.5,bird_sim,distance_pair0213,distance_ep0213_near_bird_sim,0,0,True,0,0,0,0,True,True
cnn,1.5,bird_sim,distance_pair0214,distance_ep0214_near_bird_sim,0,0,True,0,0,0,0,True,True
cnn,1.5,bird_sim,distance_pair0215,distance_ep0215_near_bird_sim,18,18,True,0,18,0,0,False,True
cnn,1.5,bird_sim,distance_pair0216,distance_ep0216_near_bird_sim,18,18,True,0,18,0,0,False,True
cnn,1.5,bird_sim,distance_pair0217,distance_ep0217_near_bird_sim,14,14,True,0,14,0,0,False,True
cnn,1.5,bird_sim,distance_pair0218,distance_ep0218_near_bird_sim,10,9,False,1,9,0,1,False,True
cnn,1.5,bird_sim,distance_pair0219,distance_ep0219_near_bird_sim,10,10,True,0,10,0,0,False,True
cnn,1.5,bird_sim,distance_pair0220,distance_ep0220_near_bird_sim,8,8,True,0,8,0,0,False,True
cnn,1.5,bird_sim,distance_pair0221,distance_ep0221_near_bird_sim,17,17,True,0,17,0,0,False,True
cnn,1.5,bird_sim,distance_pair0222,distance_ep0222_near_bird_sim,9,9,True,0,9,0,0,False,True
cnn,1.5,bird_sim,distance_pair0223,distance_ep0223_near_bird_sim,7,7,True,0,7,0,0,False,True
cnn,1.5,bird_sim,distance_pair0224,distance_ep0224_near_bird_sim,0,0,True,0,0,0,0,True,True
cnn,1.5,bird_sim,distance_pair0225,distance_ep0225_near_bird_sim,13,13,True,0,13,0,0,False,True
cnn,1.5,bird_sim,distance_pair0226,distance_ep0226_near_bird_sim,11,11,True,0,11,0,0,False,True
cnn,1.5,bird_sim,distance_pair0227,distance_ep0227_near_bird_sim,7,7,True,0,7,0,0,False,True
cnn,1.5,bird_sim,distance_pair0228,distance_ep0228_near_bird_sim,13,13,True,0,13,0,0,False,True
cnn,1.5,bird_sim,distance_pair0229,distance_ep0229_near_bird_sim,18,18,True,0,18,0,0,False,True
cnn,1.5,bird_sim,distance_pair0230,distance_ep0230_near_bird_sim,18,18,True,0,18,0,0,False,True
cnn,1.5,bird_sim,distance_pair0231,distance_ep0231_near_bird_sim,0,0,True,0,0,0,0,True,True
cnn,1.5,bird_sim,distance_pair0232,distance_ep0232_near_bird_sim,18,18,True,0,18,0,0,False,True
cnn,1.5,bird_sim,distance_pair0233,distance_ep0233_near_bird_sim,9,8,False,1,8,0,1,False,True
cnn,1.5,bird_sim,distance_pair0234,distance_ep0234_near_bird_sim,0,0,True,0,0,0,0,True,True
cnn,1.5,bird_sim,distance_pair0235,distance_ep0235_near_bird_sim,16,16,True,0,16,0,0,False,True
cnn,1.5,bird_sim,distance_pair0236,distance_ep0236_near_bird_sim,13,13,True,0,13,0,0,False,True
cnn,1.5,bird_sim,distance_pair0237,distance_ep0237_near_bird_sim,14,14,True,0,14,0,0,False,True
cnn,1.5,bird_sim,distance_pair0238,distance_ep0238_near_bird_sim,18,17,False,1,17,0,1,False,True
cnn,1.5,bird_sim,distance_pair0239,distance_ep0239_near_bird_sim,11,11,True,0,11,0,0,False,True
cnn,3.0,rlflapping,distance_pair0180,distance_ep0180_far_rlflapping,18,18,True,0,18,0,0,False,True
cnn,3.0,rlflapping,distance_pair0181,distance_ep0181_far_rlflapping,12,12,True,0,12,0,0,False,True
cnn,3.0,rlflapping,distance_pair0182,distance_ep0182_far_rlflapping,17,17,True,0,17,0,0,False,True
cnn,3.0,rlflapping,distance_pair0183,distance_ep0183_far_rlflapping,8,8,True,0,8,0,0,False,True
cnn,3.0,rlflapping,distance_pair0184,distance_ep0184_far_rlflapping,7,7,True,0,7,0,0,False,True
cnn,3.0,rlflapping,distance_pair0185,distance_ep0185_far_rlflapping,16,16,True,0,16,0,0,False,True
cnn,3.0,rlflapping,distance_pair0186,distance_ep0186_far_rlflapping,10,10,True,0,10,0,0,False,True
cnn,3.0,rlflapping,distance_pair0187,distance_ep0187_far_rlflapping,17,17,True,0,17,0,0,False,True
cnn,3.0,rlflapping,distance_pair0188,distance_ep0188_far_rlflapping,8,8,True,0,8,0,0,False,True
cnn,3.0,rlflapping,distance_pair0189,distance_ep0189_far_rlflapping,18,18,True,0,18,0,0,False,True
cnn,3.0,rlflapping,distance_pair0190,distance_ep0190_far_rlflapping,16,16,True,0,16,0,0,False,True
cnn,3.0,rlflapping,distance_pair0191,distance_ep0191_far_rlflapping,7,7,True,0,7,0,0,False,True
cnn,3.0,rlflapping,distance_pair0192,distance_ep0192_far_rlflapping,0,0,True,0,0,0,0,True,True
cnn,3.0,rlflapping,distance_pair0193,distance_ep0193_far_rlflapping,15,15,True,0,15,0,0,False,True
cnn,3.0,rlflapping,distance_pair0194,distance_ep0194_far_rlflapping,18,17,False,1,17,0,1,False,True
cnn,3.0,rlflapping,distance_pair0195,distance_ep0195_far_rlflapping,8,7,False,1,7,0,1,False,True
cnn,3.0,rlflapping,distance_pair0196,distance_ep0196_far_rlflapping,8,8,True,0,8,0,0,False,True
cnn,3.0,rlflapping,distance_pair0197,distance_ep0197_far_rlflapping,7,7,True,0,7,0,0,False,True
cnn,3.0,rlflapping,distance_pair0198,distance_ep0198_far_rlflapping,8,8,True,0,8,0,0,False,True
cnn,3.0,rlflapping,distance_pair0199,distance_ep0199_far_rlflapping,8,8,True,0,8,0,0,False,True
cnn,3.0,rlflapping,distance_pair0200,distance_ep0200_far_rlflapping,17,17,True,0,17,0,0,False,True
cnn,3.0,rlflapping,distance_pair0201,distance_ep0201_far_rlflapping,8,8,True,0,8,0,0,False,True
cnn,3.0,rlflapping,distance_pair0202,distance_ep0202_far_rlflapping,7,7,True,0,7,0,0,False,True
cnn,3.0,rlflapping,distance_pair0203,distance_ep0203_far_rlflapping,13,13,True,0,13,0,0,False,True
cnn,3.0,rlflapping,distance_pair0204,distance_ep0204_far_rlflapping,8,8,True,0,8,0,0,False,True
cnn,3.0,rlflapping,distance_pair0205,distance_ep0205_far_rlflapping,16,16,True,0,16,0,0,False,True
cnn,3.0,rlflapping,distance_pair0206,distance_ep0206_far_rlflapping,17,17,True,0,17,0,0,False,True
cnn,3.0,rlflapping,distance_pair0207,distance_ep0207_far_rlflapping,11,11,True,0,11,0,0,False,True
cnn,3.0,rlflapping,distance_pair0208,distance_ep0208_far_rlflapping,7,7,True,0,7,0,0,False,True
cnn,3.0,rlflapping,distance_pair0209,distance_ep0209_far_rlflapping,17,17,True,0,17,0,0,False,True
cnn,3.0,rlflapping,distance_pair0210,distance_ep0210_far_rlflapping,7,7,True,0,7,0,0,False,True
cnn,3.0,rlflapping,distance_pair0211,distance_ep0211_far_rlflapping,13,13,True,0,13,0,0,False,True
cnn,3.0,rlflapping,distance_pair0212,distance_ep0212_far_rlflapping,12,12,True,0,12,0,0,False,True
cnn,3.0,rlflapping,distance_pair0213,distance_ep0213_far_rlflapping,0,0,True,0,0,0,0,True,True
cnn,3.0,rlflapping,distance_pair0214,distance_ep0214_far_rlflapping,0,0,True,0,0,0,0,True,True
cnn,3.0,rlflapping,distance_pair0215,distance_ep0215_far_rlflapping,11,11,True,0,11,0,0,False,True
cnn,3.0,rlflapping,distance_pair0216,distance_ep0216_far_rlflapping,13,13,True,0,13,0,0,False,True
cnn,3.0,rlflapping,distance_pair0217,distance_ep0217_far_rlflapping,14,14,True,0,14,0,0,False,True
cnn,3.0,rlflapping,distance_pair0218,distance_ep0218_far_rlflapping,8,8,True,0,8,0,0,False,True
cnn,3.0,rlflapping,distance_pair0219,distance_ep0219_far_rlflapping,6,6,True,0,6,0,0,False,True
cnn,3.0,rlflapping,distance_pair0220,distance_ep0220_far_rlflapping,13,13,True,0,13,0,0,False,True
cnn,3.0,rlflapping,distance_pair0221,distance_ep0221_far_rlflapping,11,11,True,0,11,0,0,False,True
cnn,3.0,rlflapping,distance_pair0222,distance_ep0222_far_rlflapping,14,14,True,0,14,0,0,False,True
cnn,3.0,rlflapping,distance_pair0223,distance_ep0223_far_rlflapping,9,9,True,0,9,0,0,False,True
cnn,3.0,rlflapping,distance_pair0224,distance_ep0224_far_rlflapping,0,0,True,0,0,0,0,True,True
cnn,3.0,rlflapping,distance_pair0225,distance_ep0225_far_rlflapping,9,9,True,0,9,0,0,False,True
cnn,3.0,rlflapping,distance_pair0226,distance_ep0226_far_rlflapping,16,16,True,0,16,0,0,False,True
cnn,3.0,rlflapping,distance_pair0227,distance_ep0227_far_rlflapping,11,11,True,0,11,0,0,False,True
cnn,3.0,rlflapping,distance_pair0228,distance_ep0228_far_rlflapping,8,7,False,1,7,0,1,False,True
cnn,3.0,rlflapping,distance_pair0229,distance_ep0229_far_rlflapping,8,8,True,0,8,0,0,False,True
cnn,3.0,rlflapping,distance_pair0230,distance_ep0230_far_rlflapping,16,16,True,0,16,0,0,False,True
cnn,3.0,rlflapping,distance_pair0231,distance_ep0231_far_rlflapping,0,0,True,0,0,0,0,True,True
cnn,3.0,rlflapping,distance_pair0232,distance_ep0232_far_rlflapping,7,7,True,0,7,0,0,False,True
cnn,3.0,rlflapping,distance_pair0233,distance_ep0233_far_rlflapping,12,12,True,0,12,0,0,False,True
cnn,3.0,rlflapping,distance_pair0234,distance_ep0234_far_rlflapping,0,0,True,0,0,0,0,True,True
cnn,3.0,rlflapping,distance_pair0235,distance_ep0235_far_rlflapping,6,6,True,0,6,0,0,False,True
cnn,3.0,rlflapping,distance_pair0236,distance_ep0236_far_rlflapping,18,18,True,0,18,0,0,False,True
cnn,3.0,rlflapping,distance_pair0237,distance_ep0237_far_rlflapping,6,6,True,0,6,0,0,False,True
cnn,3.0,rlflapping,distance_pair0238,distance_ep0238_far_rlflapping,17,17,True,0,17,0,0,False,True
cnn,3.0,rlflapping,distance_pair0239,distance_ep0239_far_rlflapping,15,15,True,0,15,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0180,distance_ep0180_far_flappy_v2,13,13,True,0,13,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0181,distance_ep0181_far_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0182,distance_ep0182_far_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0183,distance_ep0183_far_flappy_v2,16,16,True,0,16,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0184,distance_ep0184_far_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0185,distance_ep0185_far_flappy_v2,14,14,True,0,14,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0186,distance_ep0186_far_flappy_v2,14,14,True,0,14,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0187,distance_ep0187_far_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0188,distance_ep0188_far_flappy_v2,12,12,True,0,12,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0189,distance_ep0189_far_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0190,distance_ep0190_far_flappy_v2,18,17,False,1,17,0,1,False,True
cnn,3.0,flappy_v2,distance_pair0191,distance_ep0191_far_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0192,distance_ep0192_far_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,3.0,flappy_v2,distance_pair0193,distance_ep0193_far_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0194,distance_ep0194_far_flappy_v2,13,13,True,0,13,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0195,distance_ep0195_far_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0196,distance_ep0196_far_flappy_v2,12,12,True,0,12,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0197,distance_ep0197_far_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0198,distance_ep0198_far_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0199,distance_ep0199_far_flappy_v2,14,14,True,0,14,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0200,distance_ep0200_far_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0201,distance_ep0201_far_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0202,distance_ep0202_far_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0203,distance_ep0203_far_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0204,distance_ep0204_far_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0205,distance_ep0205_far_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0206,distance_ep0206_far_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0207,distance_ep0207_far_flappy_v2,14,14,True,0,14,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0208,distance_ep0208_far_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0209,distance_ep0209_far_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0210,distance_ep0210_far_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0211,distance_ep0211_far_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0212,distance_ep0212_far_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0213,distance_ep0213_far_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,3.0,flappy_v2,distance_pair0214,distance_ep0214_far_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,3.0,flappy_v2,distance_pair0215,distance_ep0215_far_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0216,distance_ep0216_far_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0217,distance_ep0217_far_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0218,distance_ep0218_far_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0219,distance_ep0219_far_flappy_v2,9,9,True,0,9,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0220,distance_ep0220_far_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0221,distance_ep0221_far_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0222,distance_ep0222_far_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0223,distance_ep0223_far_flappy_v2,16,16,True,0,16,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0224,distance_ep0224_far_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,3.0,flappy_v2,distance_pair0225,distance_ep0225_far_flappy_v2,9,9,True,0,9,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0226,distance_ep0226_far_flappy_v2,17,17,True,0,17,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0227,distance_ep0227_far_flappy_v2,8,8,True,0,8,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0228,distance_ep0228_far_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0229,distance_ep0229_far_flappy_v2,11,11,True,0,11,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0230,distance_ep0230_far_flappy_v2,17,18,False,1,17,1,0,False,True
cnn,3.0,flappy_v2,distance_pair0231,distance_ep0231_far_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,3.0,flappy_v2,distance_pair0232,distance_ep0232_far_flappy_v2,13,13,True,0,13,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0233,distance_ep0233_far_flappy_v2,18,18,True,0,18,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0234,distance_ep0234_far_flappy_v2,0,0,True,0,0,0,0,True,True
cnn,3.0,flappy_v2,distance_pair0235,distance_ep0235_far_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0236,distance_ep0236_far_flappy_v2,7,7,True,0,7,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0237,distance_ep0237_far_flappy_v2,12,12,True,0,12,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0238,distance_ep0238_far_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,3.0,flappy_v2,distance_pair0239,distance_ep0239_far_flappy_v2,10,10,True,0,10,0,0,False,True
cnn,3.0,bird_sim,distance_pair0180,distance_ep0180_far_bird_sim,7,7,True,0,7,0,0,False,True
cnn,3.0,bird_sim,distance_pair0181,distance_ep0181_far_bird_sim,12,12,True,0,12,0,0,False,True
cnn,3.0,bird_sim,distance_pair0182,distance_ep0182_far_bird_sim,17,16,False,1,16,0,1,False,True
cnn,3.0,bird_sim,distance_pair0183,distance_ep0183_far_bird_sim,13,13,True,0,13,0,0,False,True
cnn,3.0,bird_sim,distance_pair0184,distance_ep0184_far_bird_sim,13,13,True,0,13,0,0,False,True
cnn,3.0,bird_sim,distance_pair0185,distance_ep0185_far_bird_sim,10,10,True,0,10,0,0,False,True
cnn,3.0,bird_sim,distance_pair0186,distance_ep0186_far_bird_sim,13,13,True,0,13,0,0,False,True
cnn,3.0,bird_sim,distance_pair0187,distance_ep0187_far_bird_sim,8,8,True,0,8,0,0,False,True
cnn,3.0,bird_sim,distance_pair0188,distance_ep0188_far_bird_sim,17,17,True,0,17,0,0,False,True
cnn,3.0,bird_sim,distance_pair0189,distance_ep0189_far_bird_sim,11,11,True,0,11,0,0,False,True
cnn,3.0,bird_sim,distance_pair0190,distance_ep0190_far_bird_sim,14,14,True,0,14,0,0,False,True
cnn,3.0,bird_sim,distance_pair0191,distance_ep0191_far_bird_sim,11,11,True,0,11,0,0,False,True
cnn,3.0,bird_sim,distance_pair0192,distance_ep0192_far_bird_sim,0,0,True,0,0,0,0,True,True
cnn,3.0,bird_sim,distance_pair0193,distance_ep0193_far_bird_sim,13,13,True,0,13,0,0,False,True
cnn,3.0,bird_sim,distance_pair0194,distance_ep0194_far_bird_sim,10,10,True,0,10,0,0,False,True
cnn,3.0,bird_sim,distance_pair0195,distance_ep0195_far_bird_sim,13,13,True,0,13,0,0,False,True
cnn,3.0,bird_sim,distance_pair0196,distance_ep0196_far_bird_sim,18,18,True,0,18,0,0,False,True
cnn,3.0,bird_sim,distance_pair0197,distance_ep0197_far_bird_sim,7,7,True,0,7,0,0,False,True
cnn,3.0,bird_sim,distance_pair0198,distance_ep0198_far_bird_sim,15,15,True,0,15,0,0,False,True
cnn,3.0,bird_sim,distance_pair0199,distance_ep0199_far_bird_sim,10,10,True,0,10,0,0,False,True
cnn,3.0,bird_sim,distance_pair0200,distance_ep0200_far_bird_sim,13,13,True,0,13,0,0,False,True
cnn,3.0,bird_sim,distance_pair0201,distance_ep0201_far_bird_sim,17,17,True,0,17,0,0,False,True
cnn,3.0,bird_sim,distance_pair0202,distance_ep0202_far_bird_sim,10,9,False,1,9,0,1,False,True
cnn,3.0,bird_sim,distance_pair0203,distance_ep0203_far_bird_sim,17,17,True,0,17,0,0,False,True
cnn,3.0,bird_sim,distance_pair0204,distance_ep0204_far_bird_sim,12,12,True,0,12,0,0,False,True
cnn,3.0,bird_sim,distance_pair0205,distance_ep0205_far_bird_sim,9,9,True,0,9,0,0,False,True
cnn,3.0,bird_sim,distance_pair0206,distance_ep0206_far_bird_sim,8,8,True,0,8,0,0,False,True
cnn,3.0,bird_sim,distance_pair0207,distance_ep0207_far_bird_sim,17,17,True,0,17,0,0,False,True
cnn,3.0,bird_sim,distance_pair0208,distance_ep0208_far_bird_sim,12,12,True,0,12,0,0,False,True
cnn,3.0,bird_sim,distance_pair0209,distance_ep0209_far_bird_sim,9,9,True,0,9,0,0,False,True
cnn,3.0,bird_sim,distance_pair0210,distance_ep0210_far_bird_sim,7,7,True,0,7,0,0,False,True
cnn,3.0,bird_sim,distance_pair0211,distance_ep0211_far_bird_sim,14,14,True,0,14,0,0,False,True
cnn,3.0,bird_sim,distance_pair0212,distance_ep0212_far_bird_sim,17,17,True,0,17,0,0,False,True
cnn,3.0,bird_sim,distance_pair0213,distance_ep0213_far_bird_sim,0,0,True,0,0,0,0,True,True
cnn,3.0,bird_sim,distance_pair0214,distance_ep0214_far_bird_sim,0,0,True,0,0,0,0,True,True
cnn,3.0,bird_sim,distance_pair0215,distance_ep0215_far_bird_sim,18,18,True,0,18,0,0,False,True
cnn,3.0,bird_sim,distance_pair0216,distance_ep0216_far_bird_sim,18,18,True,0,18,0,0,False,True
cnn,3.0,bird_sim,distance_pair0217,distance_ep0217_far_bird_sim,14,14,True,0,14,0,0,False,True
cnn,3.0,bird_sim,distance_pair0218,distance_ep0218_far_bird_sim,10,9,False,1,9,0,1,False,True
cnn,3.0,bird_sim,distance_pair0219,distance_ep0219_far_bird_sim,10,10,True,0,10,0,0,False,True
cnn,3.0,bird_sim,distance_pair0220,distance_ep0220_far_bird_sim,8,8,True,0,8,0,0,False,True
cnn,3.0,bird_sim,distance_pair0221,distance_ep0221_far_bird_sim,17,17,True,0,17,0,0,False,True
cnn,3.0,bird_sim,distance_pair0222,distance_ep0222_far_bird_sim,9,9,True,0,9,0,0,False,True
cnn,3.0,bird_sim,distance_pair0223,distance_ep0223_far_bird_sim,7,7,True,0,7,0,0,False,True
cnn,3.0,bird_sim,distance_pair0224,distance_ep0224_far_bird_sim,0,0,True,0,0,0,0,True,True
cnn,3.0,bird_sim,distance_pair0225,distance_ep0225_far_bird_sim,13,13,True,0,13,0,0,False,True
cnn,3.0,bird_sim,distance_pair0226,distance_ep0226_far_bird_sim,11,11,True,0,11,0,0,False,True
cnn,3.0,bird_sim,distance_pair0227,distance_ep0227_far_bird_sim,7,7,True,0,7,0,0,False,True
cnn,3.0,bird_sim,distance_pair0228,distance_ep0228_far_bird_sim,13,13,True,0,13,0,0,False,True
cnn,3.0,bird_sim,distance_pair0229,distance_ep0229_far_bird_sim,18,18,True,0,18,0,0,False,True
cnn,3.0,bird_sim,distance_pair0230,distance_ep0230_far_bird_sim,18,18,True,0,18,0,0,False,True
cnn,3.0,bird_sim,distance_pair0231,distance_ep0231_far_bird_sim,0,0,True,0,0,0,0,True,True
cnn,3.0,bird_sim,distance_pair0232,distance_ep0232_far_bird_sim,18,18,True,0,18,0,0,False,True
cnn,3.0,bird_sim,distance_pair0233,distance_ep0233_far_bird_sim,9,8,False,1,8,0,1,False,True
cnn,3.0,bird_sim,distance_pair0234,distance_ep0234_far_bird_sim,0,0,True,0,0,0,0,True,True
cnn,3.0,bird_sim,distance_pair0235,distance_ep0235_far_bird_sim,16,16,True,0,16,0,0,False,True
cnn,3.0,bird_sim,distance_pair0236,distance_ep0236_far_bird_sim,13,13,True,0,13,0,0,False,True
cnn,3.0,bird_sim,distance_pair0237,distance_ep0237_far_bird_sim,14,14,True,0,14,0,0,False,True
cnn,3.0,bird_sim,distance_pair0238,distance_ep0238_far_bird_sim,18,17,False,1,17,0,1,False,True
cnn,3.0,bird_sim,distance_pair0239,distance_ep0239_far_bird_sim,11,11,True,0,11,0,0,False,True
snn,1.5,rlflapping,distance_pair0180,distance_ep0180_near_rlflapping,18,18,True,0,18,0,0,False,True
snn,1.5,rlflapping,distance_pair0181,distance_ep0181_near_rlflapping,12,12,True,0,12,0,0,False,True
snn,1.5,rlflapping,distance_pair0182,distance_ep0182_near_rlflapping,17,17,True,0,17,0,0,False,True
snn,1.5,rlflapping,distance_pair0183,distance_ep0183_near_rlflapping,8,8,True,0,8,0,0,False,True
snn,1.5,rlflapping,distance_pair0184,distance_ep0184_near_rlflapping,7,7,True,0,7,0,0,False,True
snn,1.5,rlflapping,distance_pair0185,distance_ep0185_near_rlflapping,16,16,True,0,16,0,0,False,True
snn,1.5,rlflapping,distance_pair0186,distance_ep0186_near_rlflapping,10,10,True,0,10,0,0,False,True
snn,1.5,rlflapping,distance_pair0187,distance_ep0187_near_rlflapping,17,17,True,0,17,0,0,False,True
snn,1.5,rlflapping,distance_pair0188,distance_ep0188_near_rlflapping,8,8,True,0,8,0,0,False,True
snn,1.5,rlflapping,distance_pair0189,distance_ep0189_near_rlflapping,18,18,True,0,18,0,0,False,True
snn,1.5,rlflapping,distance_pair0190,distance_ep0190_near_rlflapping,16,16,True,0,16,0,0,False,True
snn,1.5,rlflapping,distance_pair0191,distance_ep0191_near_rlflapping,7,7,True,0,7,0,0,False,True
snn,1.5,rlflapping,distance_pair0192,distance_ep0192_near_rlflapping,0,0,True,0,0,0,0,True,True
snn,1.5,rlflapping,distance_pair0193,distance_ep0193_near_rlflapping,15,15,True,0,15,0,0,False,True
snn,1.5,rlflapping,distance_pair0194,distance_ep0194_near_rlflapping,18,17,False,1,17,0,1,False,True
snn,1.5,rlflapping,distance_pair0195,distance_ep0195_near_rlflapping,8,8,True,0,8,0,0,False,True
snn,1.5,rlflapping,distance_pair0196,distance_ep0196_near_rlflapping,8,8,True,0,8,0,0,False,True
snn,1.5,rlflapping,distance_pair0197,distance_ep0197_near_rlflapping,7,6,False,1,6,0,1,False,True
snn,1.5,rlflapping,distance_pair0198,distance_ep0198_near_rlflapping,8,8,True,0,8,0,0,False,True
snn,1.5,rlflapping,distance_pair0199,distance_ep0199_near_rlflapping,8,7,False,1,7,0,1,False,True
snn,1.5,rlflapping,distance_pair0200,distance_ep0200_near_rlflapping,17,17,True,0,17,0,0,False,True
snn,1.5,rlflapping,distance_pair0201,distance_ep0201_near_rlflapping,8,8,True,0,8,0,0,False,True
snn,1.5,rlflapping,distance_pair0202,distance_ep0202_near_rlflapping,7,7,True,0,7,0,0,False,True
snn,1.5,rlflapping,distance_pair0203,distance_ep0203_near_rlflapping,13,13,True,0,13,0,0,False,True
snn,1.5,rlflapping,distance_pair0204,distance_ep0204_near_rlflapping,8,8,True,0,8,0,0,False,True
snn,1.5,rlflapping,distance_pair0205,distance_ep0205_near_rlflapping,16,16,True,0,16,0,0,False,True
snn,1.5,rlflapping,distance_pair0206,distance_ep0206_near_rlflapping,17,17,True,0,17,0,0,False,True
snn,1.5,rlflapping,distance_pair0207,distance_ep0207_near_rlflapping,11,11,True,0,11,0,0,False,True
snn,1.5,rlflapping,distance_pair0208,distance_ep0208_near_rlflapping,7,7,True,0,7,0,0,False,True
snn,1.5,rlflapping,distance_pair0209,distance_ep0209_near_rlflapping,17,17,True,0,17,0,0,False,True
snn,1.5,rlflapping,distance_pair0210,distance_ep0210_near_rlflapping,7,7,True,0,7,0,0,False,True
snn,1.5,rlflapping,distance_pair0211,distance_ep0211_near_rlflapping,13,13,True,0,13,0,0,False,True
snn,1.5,rlflapping,distance_pair0212,distance_ep0212_near_rlflapping,12,12,True,0,12,0,0,False,True
snn,1.5,rlflapping,distance_pair0213,distance_ep0213_near_rlflapping,0,0,True,0,0,0,0,True,True
snn,1.5,rlflapping,distance_pair0214,distance_ep0214_near_rlflapping,0,0,True,0,0,0,0,True,True
snn,1.5,rlflapping,distance_pair0215,distance_ep0215_near_rlflapping,11,11,True,0,11,0,0,False,True
snn,1.5,rlflapping,distance_pair0216,distance_ep0216_near_rlflapping,13,13,True,0,13,0,0,False,True
snn,1.5,rlflapping,distance_pair0217,distance_ep0217_near_rlflapping,14,14,True,0,14,0,0,False,True
snn,1.5,rlflapping,distance_pair0218,distance_ep0218_near_rlflapping,8,8,True,0,8,0,0,False,True
snn,1.5,rlflapping,distance_pair0219,distance_ep0219_near_rlflapping,6,6,True,0,6,0,0,False,True
snn,1.5,rlflapping,distance_pair0220,distance_ep0220_near_rlflapping,13,13,True,0,13,0,0,False,True
snn,1.5,rlflapping,distance_pair0221,distance_ep0221_near_rlflapping,11,11,True,0,11,0,0,False,True
snn,1.5,rlflapping,distance_pair0222,distance_ep0222_near_rlflapping,14,14,True,0,14,0,0,False,True
snn,1.5,rlflapping,distance_pair0223,distance_ep0223_near_rlflapping,9,9,True,0,9,0,0,False,True
snn,1.5,rlflapping,distance_pair0224,distance_ep0224_near_rlflapping,0,0,True,0,0,0,0,True,True
snn,1.5,rlflapping,distance_pair0225,distance_ep0225_near_rlflapping,9,9,True,0,9,0,0,False,True
snn,1.5,rlflapping,distance_pair0226,distance_ep0226_near_rlflapping,16,16,True,0,16,0,0,False,True
snn,1.5,rlflapping,distance_pair0227,distance_ep0227_near_rlflapping,11,11,True,0,11,0,0,False,True
snn,1.5,rlflapping,distance_pair0228,distance_ep0228_near_rlflapping,8,7,False,1,7,0,1,False,True
snn,1.5,rlflapping,distance_pair0229,distance_ep0229_near_rlflapping,8,8,True,0,8,0,0,False,True
snn,1.5,rlflapping,distance_pair0230,distance_ep0230_near_rlflapping,16,16,True,0,16,0,0,False,True
snn,1.5,rlflapping,distance_pair0231,distance_ep0231_near_rlflapping,0,0,True,0,0,0,0,True,True
snn,1.5,rlflapping,distance_pair0232,distance_ep0232_near_rlflapping,7,7,True,0,7,0,0,False,True
snn,1.5,rlflapping,distance_pair0233,distance_ep0233_near_rlflapping,12,12,True,0,12,0,0,False,True
snn,1.5,rlflapping,distance_pair0234,distance_ep0234_near_rlflapping,0,0,True,0,0,0,0,True,True
snn,1.5,rlflapping,distance_pair0235,distance_ep0235_near_rlflapping,6,6,True,0,6,0,0,False,True
snn,1.5,rlflapping,distance_pair0236,distance_ep0236_near_rlflapping,18,18,True,0,18,0,0,False,True
snn,1.5,rlflapping,distance_pair0237,distance_ep0237_near_rlflapping,6,6,True,0,6,0,0,False,True
snn,1.5,rlflapping,distance_pair0238,distance_ep0238_near_rlflapping,17,17,True,0,17,0,0,False,True
snn,1.5,rlflapping,distance_pair0239,distance_ep0239_near_rlflapping,15,15,True,0,15,0,0,False,True
snn,1.5,flappy_v2,distance_pair0180,distance_ep0180_near_flappy_v2,13,13,True,0,13,0,0,False,True
snn,1.5,flappy_v2,distance_pair0181,distance_ep0181_near_flappy_v2,10,10,True,0,10,0,0,False,True
snn,1.5,flappy_v2,distance_pair0182,distance_ep0182_near_flappy_v2,7,7,True,0,7,0,0,False,True
snn,1.5,flappy_v2,distance_pair0183,distance_ep0183_near_flappy_v2,16,16,True,0,16,0,0,False,True
snn,1.5,flappy_v2,distance_pair0184,distance_ep0184_near_flappy_v2,17,17,True,0,17,0,0,False,True
snn,1.5,flappy_v2,distance_pair0185,distance_ep0185_near_flappy_v2,14,14,True,0,14,0,0,False,True
snn,1.5,flappy_v2,distance_pair0186,distance_ep0186_near_flappy_v2,14,14,True,0,14,0,0,False,True
snn,1.5,flappy_v2,distance_pair0187,distance_ep0187_near_flappy_v2,10,10,True,0,10,0,0,False,True
snn,1.5,flappy_v2,distance_pair0188,distance_ep0188_near_flappy_v2,12,12,True,0,12,0,0,False,True
snn,1.5,flappy_v2,distance_pair0189,distance_ep0189_near_flappy_v2,7,7,True,0,7,0,0,False,True
snn,1.5,flappy_v2,distance_pair0190,distance_ep0190_near_flappy_v2,18,17,False,1,17,0,1,False,True
snn,1.5,flappy_v2,distance_pair0191,distance_ep0191_near_flappy_v2,7,7,True,0,7,0,0,False,True
snn,1.5,flappy_v2,distance_pair0192,distance_ep0192_near_flappy_v2,0,0,True,0,0,0,0,True,True
snn,1.5,flappy_v2,distance_pair0193,distance_ep0193_near_flappy_v2,7,7,True,0,7,0,0,False,True
snn,1.5,flappy_v2,distance_pair0194,distance_ep0194_near_flappy_v2,13,13,True,0,13,0,0,False,True
snn,1.5,flappy_v2,distance_pair0195,distance_ep0195_near_flappy_v2,8,8,True,0,8,0,0,False,True
snn,1.5,flappy_v2,distance_pair0196,distance_ep0196_near_flappy_v2,12,12,True,0,12,0,0,False,True
snn,1.5,flappy_v2,distance_pair0197,distance_ep0197_near_flappy_v2,8,8,True,0,8,0,0,False,True
snn,1.5,flappy_v2,distance_pair0198,distance_ep0198_near_flappy_v2,10,10,True,0,10,0,0,False,True
snn,1.5,flappy_v2,distance_pair0199,distance_ep0199_near_flappy_v2,14,14,True,0,14,0,0,False,True
snn,1.5,flappy_v2,distance_pair0200,distance_ep0200_near_flappy_v2,8,8,True,0,8,0,0,False,True
snn,1.5,flappy_v2,distance_pair0201,distance_ep0201_near_flappy_v2,8,8,True,0,8,0,0,False,True
snn,1.5,flappy_v2,distance_pair0202,distance_ep0202_near_flappy_v2,10,10,True,0,10,0,0,False,True
snn,1.5,flappy_v2,distance_pair0203,distance_ep0203_near_flappy_v2,10,10,True,0,10,0,0,False,True
snn,1.5,flappy_v2,distance_pair0204,distance_ep0204_near_flappy_v2,17,17,True,0,17,0,0,False,True
snn,1.5,flappy_v2,distance_pair0205,distance_ep0205_near_flappy_v2,18,18,True,0,18,0,0,False,True
snn,1.5,flappy_v2,distance_pair0206,distance_ep0206_near_flappy_v2,10,10,True,0,10,0,0,False,True
snn,1.5,flappy_v2,distance_pair0207,distance_ep0207_near_flappy_v2,14,14,True,0,14,0,0,False,True
snn,1.5,flappy_v2,distance_pair0208,distance_ep0208_near_flappy_v2,17,17,True,0,17,0,0,False,True
snn,1.5,flappy_v2,distance_pair0209,distance_ep0209_near_flappy_v2,8,8,True,0,8,0,0,False,True
snn,1.5,flappy_v2,distance_pair0210,distance_ep0210_near_flappy_v2,7,7,True,0,7,0,0,False,True
snn,1.5,flappy_v2,distance_pair0211,distance_ep0211_near_flappy_v2,18,18,True,0,18,0,0,False,True
snn,1.5,flappy_v2,distance_pair0212,distance_ep0212_near_flappy_v2,7,7,True,0,7,0,0,False,True
snn,1.5,flappy_v2,distance_pair0213,distance_ep0213_near_flappy_v2,0,0,True,0,0,0,0,True,True
snn,1.5,flappy_v2,distance_pair0214,distance_ep0214_near_flappy_v2,0,0,True,0,0,0,0,True,True
snn,1.5,flappy_v2,distance_pair0215,distance_ep0215_near_flappy_v2,18,18,True,0,18,0,0,False,True
snn,1.5,flappy_v2,distance_pair0216,distance_ep0216_near_flappy_v2,7,7,True,0,7,0,0,False,True
snn,1.5,flappy_v2,distance_pair0217,distance_ep0217_near_flappy_v2,17,17,True,0,17,0,0,False,True
snn,1.5,flappy_v2,distance_pair0218,distance_ep0218_near_flappy_v2,18,18,True,0,18,0,0,False,True
snn,1.5,flappy_v2,distance_pair0219,distance_ep0219_near_flappy_v2,9,9,True,0,9,0,0,False,True
snn,1.5,flappy_v2,distance_pair0220,distance_ep0220_near_flappy_v2,17,17,True,0,17,0,0,False,True
snn,1.5,flappy_v2,distance_pair0221,distance_ep0221_near_flappy_v2,17,17,True,0,17,0,0,False,True
snn,1.5,flappy_v2,distance_pair0222,distance_ep0222_near_flappy_v2,8,8,True,0,8,0,0,False,True
snn,1.5,flappy_v2,distance_pair0223,distance_ep0223_near_flappy_v2,16,16,True,0,16,0,0,False,True
snn,1.5,flappy_v2,distance_pair0224,distance_ep0224_near_flappy_v2,0,0,True,0,0,0,0,True,True
snn,1.5,flappy_v2,distance_pair0225,distance_ep0225_near_flappy_v2,9,9,True,0,9,0,0,False,True
snn,1.5,flappy_v2,distance_pair0226,distance_ep0226_near_flappy_v2,17,17,True,0,17,0,0,False,True
snn,1.5,flappy_v2,distance_pair0227,distance_ep0227_near_flappy_v2,8,8,True,0,8,0,0,False,True
snn,1.5,flappy_v2,distance_pair0228,distance_ep0228_near_flappy_v2,18,18,True,0,18,0,0,False,True
snn,1.5,flappy_v2,distance_pair0229,distance_ep0229_near_flappy_v2,11,11,True,0,11,0,0,False,True
snn,1.5,flappy_v2,distance_pair0230,distance_ep0230_near_flappy_v2,17,17,True,0,17,0,0,False,True
snn,1.5,flappy_v2,distance_pair0231,distance_ep0231_near_flappy_v2,0,0,True,0,0,0,0,True,True
snn,1.5,flappy_v2,distance_pair0232,distance_ep0232_near_flappy_v2,13,13,True,0,13,0,0,False,True
snn,1.5,flappy_v2,distance_pair0233,distance_ep0233_near_flappy_v2,18,18,True,0,18,0,0,False,True
snn,1.5,flappy_v2,distance_pair0234,distance_ep0234_near_flappy_v2,0,0,True,0,0,0,0,True,True
snn,1.5,flappy_v2,distance_pair0235,distance_ep0235_near_flappy_v2,7,7,True,0,7,0,0,False,True
snn,1.5,flappy_v2,distance_pair0236,distance_ep0236_near_flappy_v2,7,7,True,0,7,0,0,False,True
snn,1.5,flappy_v2,distance_pair0237,distance_ep0237_near_flappy_v2,12,12,True,0,12,0,0,False,True
snn,1.5,flappy_v2,distance_pair0238,distance_ep0238_near_flappy_v2,10,10,True,0,10,0,0,False,True
snn,1.5,flappy_v2,distance_pair0239,distance_ep0239_near_flappy_v2,10,11,False,1,10,1,0,False,True
snn,1.5,bird_sim,distance_pair0180,distance_ep0180_near_bird_sim,7,7,True,0,7,0,0,False,True
snn,1.5,bird_sim,distance_pair0181,distance_ep0181_near_bird_sim,12,12,True,0,12,0,0,False,True
snn,1.5,bird_sim,distance_pair0182,distance_ep0182_near_bird_sim,17,16,False,1,16,0,1,False,True
snn,1.5,bird_sim,distance_pair0183,distance_ep0183_near_bird_sim,13,13,True,0,13,0,0,False,True
snn,1.5,bird_sim,distance_pair0184,distance_ep0184_near_bird_sim,13,13,True,0,13,0,0,False,True
snn,1.5,bird_sim,distance_pair0185,distance_ep0185_near_bird_sim,10,10,True,0,10,0,0,False,True
snn,1.5,bird_sim,distance_pair0186,distance_ep0186_near_bird_sim,13,13,True,0,13,0,0,False,True
snn,1.5,bird_sim,distance_pair0187,distance_ep0187_near_bird_sim,8,8,True,0,8,0,0,False,True
snn,1.5,bird_sim,distance_pair0188,distance_ep0188_near_bird_sim,17,17,True,0,17,0,0,False,True
snn,1.5,bird_sim,distance_pair0189,distance_ep0189_near_bird_sim,11,11,True,0,11,0,0,False,True
snn,1.5,bird_sim,distance_pair0190,distance_ep0190_near_bird_sim,14,14,True,0,14,0,0,False,True
snn,1.5,bird_sim,distance_pair0191,distance_ep0191_near_bird_sim,11,11,True,0,11,0,0,False,True
snn,1.5,bird_sim,distance_pair0192,distance_ep0192_near_bird_sim,0,0,True,0,0,0,0,True,True
snn,1.5,bird_sim,distance_pair0193,distance_ep0193_near_bird_sim,13,13,True,0,13,0,0,False,True
snn,1.5,bird_sim,distance_pair0194,distance_ep0194_near_bird_sim,10,10,True,0,10,0,0,False,True
snn,1.5,bird_sim,distance_pair0195,distance_ep0195_near_bird_sim,13,13,True,0,13,0,0,False,True
snn,1.5,bird_sim,distance_pair0196,distance_ep0196_near_bird_sim,18,18,True,0,18,0,0,False,True
snn,1.5,bird_sim,distance_pair0197,distance_ep0197_near_bird_sim,7,7,True,0,7,0,0,False,True
snn,1.5,bird_sim,distance_pair0198,distance_ep0198_near_bird_sim,15,15,True,0,15,0,0,False,True
snn,1.5,bird_sim,distance_pair0199,distance_ep0199_near_bird_sim,10,10,True,0,10,0,0,False,True
snn,1.5,bird_sim,distance_pair0200,distance_ep0200_near_bird_sim,13,13,True,0,13,0,0,False,True
snn,1.5,bird_sim,distance_pair0201,distance_ep0201_near_bird_sim,17,17,True,0,17,0,0,False,True
snn,1.5,bird_sim,distance_pair0202,distance_ep0202_near_bird_sim,10,10,True,0,10,0,0,False,True
snn,1.5,bird_sim,distance_pair0203,distance_ep0203_near_bird_sim,17,17,True,0,17,0,0,False,True
snn,1.5,bird_sim,distance_pair0204,distance_ep0204_near_bird_sim,12,12,True,0,12,0,0,False,True
snn,1.5,bird_sim,distance_pair0205,distance_ep0205_near_bird_sim,9,9,True,0,9,0,0,False,True
snn,1.5,bird_sim,distance_pair0206,distance_ep0206_near_bird_sim,8,8,True,0,8,0,0,False,True
snn,1.5,bird_sim,distance_pair0207,distance_ep0207_near_bird_sim,17,17,True,0,17,0,0,False,True
snn,1.5,bird_sim,distance_pair0208,distance_ep0208_near_bird_sim,12,12,True,0,12,0,0,False,True
snn,1.5,bird_sim,distance_pair0209,distance_ep0209_near_bird_sim,9,9,True,0,9,0,0,False,True
snn,1.5,bird_sim,distance_pair0210,distance_ep0210_near_bird_sim,7,7,True,0,7,0,0,False,True
snn,1.5,bird_sim,distance_pair0211,distance_ep0211_near_bird_sim,14,14,True,0,14,0,0,False,True
snn,1.5,bird_sim,distance_pair0212,distance_ep0212_near_bird_sim,17,17,True,0,17,0,0,False,True
snn,1.5,bird_sim,distance_pair0213,distance_ep0213_near_bird_sim,0,0,True,0,0,0,0,True,True
snn,1.5,bird_sim,distance_pair0214,distance_ep0214_near_bird_sim,0,0,True,0,0,0,0,True,True
snn,1.5,bird_sim,distance_pair0215,distance_ep0215_near_bird_sim,18,18,True,0,18,0,0,False,True
snn,1.5,bird_sim,distance_pair0216,distance_ep0216_near_bird_sim,18,18,True,0,18,0,0,False,True
snn,1.5,bird_sim,distance_pair0217,distance_ep0217_near_bird_sim,14,14,True,0,14,0,0,False,True
snn,1.5,bird_sim,distance_pair0218,distance_ep0218_near_bird_sim,10,9,False,1,9,0,1,False,True
snn,1.5,bird_sim,distance_pair0219,distance_ep0219_near_bird_sim,10,10,True,0,10,0,0,False,True
snn,1.5,bird_sim,distance_pair0220,distance_ep0220_near_bird_sim,8,8,True,0,8,0,0,False,True
snn,1.5,bird_sim,distance_pair0221,distance_ep0221_near_bird_sim,17,17,True,0,17,0,0,False,True
snn,1.5,bird_sim,distance_pair0222,distance_ep0222_near_bird_sim,9,9,True,0,9,0,0,False,True
snn,1.5,bird_sim,distance_pair0223,distance_ep0223_near_bird_sim,7,7,True,0,7,0,0,False,True
snn,1.5,bird_sim,distance_pair0224,distance_ep0224_near_bird_sim,0,0,True,0,0,0,0,True,True
snn,1.5,bird_sim,distance_pair0225,distance_ep0225_near_bird_sim,13,13,True,0,13,0,0,False,True
snn,1.5,bird_sim,distance_pair0226,distance_ep0226_near_bird_sim,11,11,True,0,11,0,0,False,True
snn,1.5,bird_sim,distance_pair0227,distance_ep0227_near_bird_sim,7,7,True,0,7,0,0,False,True
snn,1.5,bird_sim,distance_pair0228,distance_ep0228_near_bird_sim,13,13,True,0,13,0,0,False,True
snn,1.5,bird_sim,distance_pair0229,distance_ep0229_near_bird_sim,18,18,True,0,18,0,0,False,True
snn,1.5,bird_sim,distance_pair0230,distance_ep0230_near_bird_sim,18,18,True,0,18,0,0,False,True
snn,1.5,bird_sim,distance_pair0231,distance_ep0231_near_bird_sim,0,0,True,0,0,0,0,True,True
snn,1.5,bird_sim,distance_pair0232,distance_ep0232_near_bird_sim,18,18,True,0,18,0,0,False,True
snn,1.5,bird_sim,distance_pair0233,distance_ep0233_near_bird_sim,9,9,True,0,9,0,0,False,True
snn,1.5,bird_sim,distance_pair0234,distance_ep0234_near_bird_sim,0,0,True,0,0,0,0,True,True
snn,1.5,bird_sim,distance_pair0235,distance_ep0235_near_bird_sim,16,16,True,0,16,0,0,False,True
snn,1.5,bird_sim,distance_pair0236,distance_ep0236_near_bird_sim,13,13,True,0,13,0,0,False,True
snn,1.5,bird_sim,distance_pair0237,distance_ep0237_near_bird_sim,14,14,True,0,14,0,0,False,True
snn,1.5,bird_sim,distance_pair0238,distance_ep0238_near_bird_sim,18,17,False,1,17,0,1,False,True
snn,1.5,bird_sim,distance_pair0239,distance_ep0239_near_bird_sim,11,11,True,0,11,0,0,False,True
snn,3.0,rlflapping,distance_pair0180,distance_ep0180_far_rlflapping,18,18,True,0,18,0,0,False,True
snn,3.0,rlflapping,distance_pair0181,distance_ep0181_far_rlflapping,12,12,True,0,12,0,0,False,True
snn,3.0,rlflapping,distance_pair0182,distance_ep0182_far_rlflapping,17,17,True,0,17,0,0,False,True
snn,3.0,rlflapping,distance_pair0183,distance_ep0183_far_rlflapping,8,8,True,0,8,0,0,False,True
snn,3.0,rlflapping,distance_pair0184,distance_ep0184_far_rlflapping,7,7,True,0,7,0,0,False,True
snn,3.0,rlflapping,distance_pair0185,distance_ep0185_far_rlflapping,16,16,True,0,16,0,0,False,True
snn,3.0,rlflapping,distance_pair0186,distance_ep0186_far_rlflapping,10,10,True,0,10,0,0,False,True
snn,3.0,rlflapping,distance_pair0187,distance_ep0187_far_rlflapping,17,17,True,0,17,0,0,False,True
snn,3.0,rlflapping,distance_pair0188,distance_ep0188_far_rlflapping,8,8,True,0,8,0,0,False,True
snn,3.0,rlflapping,distance_pair0189,distance_ep0189_far_rlflapping,18,18,True,0,18,0,0,False,True
snn,3.0,rlflapping,distance_pair0190,distance_ep0190_far_rlflapping,16,16,True,0,16,0,0,False,True
snn,3.0,rlflapping,distance_pair0191,distance_ep0191_far_rlflapping,7,7,True,0,7,0,0,False,True
snn,3.0,rlflapping,distance_pair0192,distance_ep0192_far_rlflapping,0,0,True,0,0,0,0,True,True
snn,3.0,rlflapping,distance_pair0193,distance_ep0193_far_rlflapping,15,15,True,0,15,0,0,False,True
snn,3.0,rlflapping,distance_pair0194,distance_ep0194_far_rlflapping,18,17,False,1,17,0,1,False,True
snn,3.0,rlflapping,distance_pair0195,distance_ep0195_far_rlflapping,8,8,True,0,8,0,0,False,True
snn,3.0,rlflapping,distance_pair0196,distance_ep0196_far_rlflapping,8,8,True,0,8,0,0,False,True
snn,3.0,rlflapping,distance_pair0197,distance_ep0197_far_rlflapping,7,6,False,1,6,0,1,False,True
snn,3.0,rlflapping,distance_pair0198,distance_ep0198_far_rlflapping,8,8,True,0,8,0,0,False,True
snn,3.0,rlflapping,distance_pair0199,distance_ep0199_far_rlflapping,8,7,False,1,7,0,1,False,True
snn,3.0,rlflapping,distance_pair0200,distance_ep0200_far_rlflapping,17,17,True,0,17,0,0,False,True
snn,3.0,rlflapping,distance_pair0201,distance_ep0201_far_rlflapping,8,8,True,0,8,0,0,False,True
snn,3.0,rlflapping,distance_pair0202,distance_ep0202_far_rlflapping,7,7,True,0,7,0,0,False,True
snn,3.0,rlflapping,distance_pair0203,distance_ep0203_far_rlflapping,13,13,True,0,13,0,0,False,True
snn,3.0,rlflapping,distance_pair0204,distance_ep0204_far_rlflapping,8,8,True,0,8,0,0,False,True
snn,3.0,rlflapping,distance_pair0205,distance_ep0205_far_rlflapping,16,16,True,0,16,0,0,False,True
snn,3.0,rlflapping,distance_pair0206,distance_ep0206_far_rlflapping,17,17,True,0,17,0,0,False,True
snn,3.0,rlflapping,distance_pair0207,distance_ep0207_far_rlflapping,11,11,True,0,11,0,0,False,True
snn,3.0,rlflapping,distance_pair0208,distance_ep0208_far_rlflapping,7,7,True,0,7,0,0,False,True
snn,3.0,rlflapping,distance_pair0209,distance_ep0209_far_rlflapping,17,17,True,0,17,0,0,False,True
snn,3.0,rlflapping,distance_pair0210,distance_ep0210_far_rlflapping,7,7,True,0,7,0,0,False,True
snn,3.0,rlflapping,distance_pair0211,distance_ep0211_far_rlflapping,13,13,True,0,13,0,0,False,True
snn,3.0,rlflapping,distance_pair0212,distance_ep0212_far_rlflapping,12,12,True,0,12,0,0,False,True
snn,3.0,rlflapping,distance_pair0213,distance_ep0213_far_rlflapping,0,0,True,0,0,0,0,True,True
snn,3.0,rlflapping,distance_pair0214,distance_ep0214_far_rlflapping,0,0,True,0,0,0,0,True,True
snn,3.0,rlflapping,distance_pair0215,distance_ep0215_far_rlflapping,11,11,True,0,11,0,0,False,True
snn,3.0,rlflapping,distance_pair0216,distance_ep0216_far_rlflapping,13,13,True,0,13,0,0,False,True
snn,3.0,rlflapping,distance_pair0217,distance_ep0217_far_rlflapping,14,14,True,0,14,0,0,False,True
snn,3.0,rlflapping,distance_pair0218,distance_ep0218_far_rlflapping,8,8,True,0,8,0,0,False,True
snn,3.0,rlflapping,distance_pair0219,distance_ep0219_far_rlflapping,6,6,True,0,6,0,0,False,True
snn,3.0,rlflapping,distance_pair0220,distance_ep0220_far_rlflapping,13,13,True,0,13,0,0,False,True
snn,3.0,rlflapping,distance_pair0221,distance_ep0221_far_rlflapping,11,11,True,0,11,0,0,False,True
snn,3.0,rlflapping,distance_pair0222,distance_ep0222_far_rlflapping,14,14,True,0,14,0,0,False,True
snn,3.0,rlflapping,distance_pair0223,distance_ep0223_far_rlflapping,9,9,True,0,9,0,0,False,True
snn,3.0,rlflapping,distance_pair0224,distance_ep0224_far_rlflapping,0,0,True,0,0,0,0,True,True
snn,3.0,rlflapping,distance_pair0225,distance_ep0225_far_rlflapping,9,9,True,0,9,0,0,False,True
snn,3.0,rlflapping,distance_pair0226,distance_ep0226_far_rlflapping,16,16,True,0,16,0,0,False,True
snn,3.0,rlflapping,distance_pair0227,distance_ep0227_far_rlflapping,11,11,True,0,11,0,0,False,True
snn,3.0,rlflapping,distance_pair0228,distance_ep0228_far_rlflapping,8,8,True,0,8,0,0,False,True
snn,3.0,rlflapping,distance_pair0229,distance_ep0229_far_rlflapping,8,8,True,0,8,0,0,False,True
snn,3.0,rlflapping,distance_pair0230,distance_ep0230_far_rlflapping,16,16,True,0,16,0,0,False,True
snn,3.0,rlflapping,distance_pair0231,distance_ep0231_far_rlflapping,0,0,True,0,0,0,0,True,True
snn,3.0,rlflapping,distance_pair0232,distance_ep0232_far_rlflapping,7,7,True,0,7,0,0,False,True
snn,3.0,rlflapping,distance_pair0233,distance_ep0233_far_rlflapping,12,12,True,0,12,0,0,False,True
snn,3.0,rlflapping,distance_pair0234,distance_ep0234_far_rlflapping,0,0,True,0,0,0,0,True,True
snn,3.0,rlflapping,distance_pair0235,distance_ep0235_far_rlflapping,6,6,True,0,6,0,0,False,True
snn,3.0,rlflapping,distance_pair0236,distance_ep0236_far_rlflapping,18,18,True,0,18,0,0,False,True
snn,3.0,rlflapping,distance_pair0237,distance_ep0237_far_rlflapping,6,6,True,0,6,0,0,False,True
snn,3.0,rlflapping,distance_pair0238,distance_ep0238_far_rlflapping,17,17,True,0,17,0,0,False,True
snn,3.0,rlflapping,distance_pair0239,distance_ep0239_far_rlflapping,15,15,True,0,15,0,0,False,True
snn,3.0,flappy_v2,distance_pair0180,distance_ep0180_far_flappy_v2,13,13,True,0,13,0,0,False,True
snn,3.0,flappy_v2,distance_pair0181,distance_ep0181_far_flappy_v2,10,10,True,0,10,0,0,False,True
snn,3.0,flappy_v2,distance_pair0182,distance_ep0182_far_flappy_v2,7,7,True,0,7,0,0,False,True
snn,3.0,flappy_v2,distance_pair0183,distance_ep0183_far_flappy_v2,16,16,True,0,16,0,0,False,True
snn,3.0,flappy_v2,distance_pair0184,distance_ep0184_far_flappy_v2,17,17,True,0,17,0,0,False,True
snn,3.0,flappy_v2,distance_pair0185,distance_ep0185_far_flappy_v2,14,14,True,0,14,0,0,False,True
snn,3.0,flappy_v2,distance_pair0186,distance_ep0186_far_flappy_v2,14,14,True,0,13,1,1,False,True
snn,3.0,flappy_v2,distance_pair0187,distance_ep0187_far_flappy_v2,10,10,True,0,10,0,0,False,True
snn,3.0,flappy_v2,distance_pair0188,distance_ep0188_far_flappy_v2,12,12,True,0,9,3,3,False,True
snn,3.0,flappy_v2,distance_pair0189,distance_ep0189_far_flappy_v2,7,7,True,0,6,1,1,False,True
snn,3.0,flappy_v2,distance_pair0190,distance_ep0190_far_flappy_v2,18,17,False,1,17,0,1,False,True
snn,3.0,flappy_v2,distance_pair0191,distance_ep0191_far_flappy_v2,7,7,True,0,7,0,0,False,True
snn,3.0,flappy_v2,distance_pair0192,distance_ep0192_far_flappy_v2,0,0,True,0,0,0,0,True,True
snn,3.0,flappy_v2,distance_pair0193,distance_ep0193_far_flappy_v2,7,7,True,0,7,0,0,False,True
snn,3.0,flappy_v2,distance_pair0194,distance_ep0194_far_flappy_v2,13,13,True,0,13,0,0,False,True
snn,3.0,flappy_v2,distance_pair0195,distance_ep0195_far_flappy_v2,8,8,True,0,8,0,0,False,True
snn,3.0,flappy_v2,distance_pair0196,distance_ep0196_far_flappy_v2,12,13,False,1,12,1,0,False,True
snn,3.0,flappy_v2,distance_pair0197,distance_ep0197_far_flappy_v2,8,8,True,0,8,0,0,False,True
snn,3.0,flappy_v2,distance_pair0198,distance_ep0198_far_flappy_v2,10,10,True,0,10,0,0,False,True
snn,3.0,flappy_v2,distance_pair0199,distance_ep0199_far_flappy_v2,14,13,False,1,13,0,1,False,True
snn,3.0,flappy_v2,distance_pair0200,distance_ep0200_far_flappy_v2,8,8,True,0,8,0,0,False,True
snn,3.0,flappy_v2,distance_pair0201,distance_ep0201_far_flappy_v2,8,8,True,0,8,0,0,False,True
snn,3.0,flappy_v2,distance_pair0202,distance_ep0202_far_flappy_v2,10,10,True,0,10,0,0,False,True
snn,3.0,flappy_v2,distance_pair0203,distance_ep0203_far_flappy_v2,10,10,True,0,10,0,0,False,True
snn,3.0,flappy_v2,distance_pair0204,distance_ep0204_far_flappy_v2,17,17,True,0,17,0,0,False,True
snn,3.0,flappy_v2,distance_pair0205,distance_ep0205_far_flappy_v2,18,18,True,0,18,0,0,False,True
snn,3.0,flappy_v2,distance_pair0206,distance_ep0206_far_flappy_v2,10,10,True,0,10,0,0,False,True
snn,3.0,flappy_v2,distance_pair0207,distance_ep0207_far_flappy_v2,14,14,True,0,14,0,0,False,True
snn,3.0,flappy_v2,distance_pair0208,distance_ep0208_far_flappy_v2,17,17,True,0,17,0,0,False,True
snn,3.0,flappy_v2,distance_pair0209,distance_ep0209_far_flappy_v2,8,8,True,0,8,0,0,False,True
snn,3.0,flappy_v2,distance_pair0210,distance_ep0210_far_flappy_v2,7,7,True,0,7,0,0,False,True
snn,3.0,flappy_v2,distance_pair0211,distance_ep0211_far_flappy_v2,18,18,True,0,18,0,0,False,True
snn,3.0,flappy_v2,distance_pair0212,distance_ep0212_far_flappy_v2,7,7,True,0,7,0,0,False,True
snn,3.0,flappy_v2,distance_pair0213,distance_ep0213_far_flappy_v2,0,0,True,0,0,0,0,True,True
snn,3.0,flappy_v2,distance_pair0214,distance_ep0214_far_flappy_v2,0,0,True,0,0,0,0,True,True
snn,3.0,flappy_v2,distance_pair0215,distance_ep0215_far_flappy_v2,18,18,True,0,18,0,0,False,True
snn,3.0,flappy_v2,distance_pair0216,distance_ep0216_far_flappy_v2,7,8,False,1,7,1,0,False,True
snn,3.0,flappy_v2,distance_pair0217,distance_ep0217_far_flappy_v2,17,17,True,0,17,0,0,False,True
snn,3.0,flappy_v2,distance_pair0218,distance_ep0218_far_flappy_v2,18,18,True,0,18,0,0,False,False
snn,3.0,flappy_v2,distance_pair0219,distance_ep0219_far_flappy_v2,9,9,True,0,9,0,0,False,True
snn,3.0,flappy_v2,distance_pair0220,distance_ep0220_far_flappy_v2,17,17,True,0,17,0,0,False,True
snn,3.0,flappy_v2,distance_pair0221,distance_ep0221_far_flappy_v2,17,17,True,0,17,0,0,False,True
snn,3.0,flappy_v2,distance_pair0222,distance_ep0222_far_flappy_v2,8,8,True,0,7,1,1,False,True
snn,3.0,flappy_v2,distance_pair0223,distance_ep0223_far_flappy_v2,16,16,True,0,16,0,0,False,True
snn,3.0,flappy_v2,distance_pair0224,distance_ep0224_far_flappy_v2,0,0,True,0,0,0,0,True,True
snn,3.0,flappy_v2,distance_pair0225,distance_ep0225_far_flappy_v2,9,9,True,0,9,0,0,False,True
snn,3.0,flappy_v2,distance_pair0226,distance_ep0226_far_flappy_v2,17,17,True,0,17,0,0,False,True
snn,3.0,flappy_v2,distance_pair0227,distance_ep0227_far_flappy_v2,8,8,True,0,8,0,0,False,True
snn,3.0,flappy_v2,distance_pair0228,distance_ep0228_far_flappy_v2,18,18,True,0,18,0,0,False,True
snn,3.0,flappy_v2,distance_pair0229,distance_ep0229_far_flappy_v2,11,11,True,0,11,0,0,False,True
snn,3.0,flappy_v2,distance_pair0230,distance_ep0230_far_flappy_v2,17,18,False,1,17,1,0,False,True
snn,3.0,flappy_v2,distance_pair0231,distance_ep0231_far_flappy_v2,0,0,True,0,0,0,0,True,True
snn,3.0,flappy_v2,distance_pair0232,distance_ep0232_far_flappy_v2,13,13,True,0,13,0,0,False,True
snn,3.0,flappy_v2,distance_pair0233,distance_ep0233_far_flappy_v2,18,18,True,0,18,0,0,False,True
snn,3.0,flappy_v2,distance_pair0234,distance_ep0234_far_flappy_v2,0,0,True,0,0,0,0,True,True
snn,3.0,flappy_v2,distance_pair0235,distance_ep0235_far_flappy_v2,7,7,True,0,6,1,1,False,True
snn,3.0,flappy_v2,distance_pair0236,distance_ep0236_far_flappy_v2,7,7,True,0,7,0,0,False,True
snn,3.0,flappy_v2,distance_pair0237,distance_ep0237_far_flappy_v2,12,12,True,0,12,0,0,False,True
snn,3.0,flappy_v2,distance_pair0238,distance_ep0238_far_flappy_v2,10,11,False,1,10,1,0,False,True
snn,3.0,flappy_v2,distance_pair0239,distance_ep0239_far_flappy_v2,10,10,True,0,10,0,0,False,True
snn,3.0,bird_sim,distance_pair0180,distance_ep0180_far_bird_sim,7,7,True,0,7,0,0,False,True
snn,3.0,bird_sim,distance_pair0181,distance_ep0181_far_bird_sim,12,12,True,0,12,0,0,False,True
snn,3.0,bird_sim,distance_pair0182,distance_ep0182_far_bird_sim,17,16,False,1,16,0,1,False,True
snn,3.0,bird_sim,distance_pair0183,distance_ep0183_far_bird_sim,13,13,True,0,13,0,0,False,True
snn,3.0,bird_sim,distance_pair0184,distance_ep0184_far_bird_sim,13,12,False,1,12,0,1,False,True
snn,3.0,bird_sim,distance_pair0185,distance_ep0185_far_bird_sim,10,10,True,0,10,0,0,False,True
snn,3.0,bird_sim,distance_pair0186,distance_ep0186_far_bird_sim,13,13,True,0,13,0,0,False,True
snn,3.0,bird_sim,distance_pair0187,distance_ep0187_far_bird_sim,8,8,True,0,8,0,0,False,True
snn,3.0,bird_sim,distance_pair0188,distance_ep0188_far_bird_sim,17,17,True,0,17,0,0,False,True
snn,3.0,bird_sim,distance_pair0189,distance_ep0189_far_bird_sim,11,11,True,0,11,0,0,False,True
snn,3.0,bird_sim,distance_pair0190,distance_ep0190_far_bird_sim,14,14,True,0,14,0,0,False,True
snn,3.0,bird_sim,distance_pair0191,distance_ep0191_far_bird_sim,11,11,True,0,11,0,0,False,True
snn,3.0,bird_sim,distance_pair0192,distance_ep0192_far_bird_sim,0,0,True,0,0,0,0,True,True
snn,3.0,bird_sim,distance_pair0193,distance_ep0193_far_bird_sim,13,13,True,0,13,0,0,False,True
snn,3.0,bird_sim,distance_pair0194,distance_ep0194_far_bird_sim,10,10,True,0,10,0,0,False,True
snn,3.0,bird_sim,distance_pair0195,distance_ep0195_far_bird_sim,13,13,True,0,13,0,0,False,True
snn,3.0,bird_sim,distance_pair0196,distance_ep0196_far_bird_sim,18,18,True,0,18,0,0,False,True
snn,3.0,bird_sim,distance_pair0197,distance_ep0197_far_bird_sim,7,7,True,0,7,0,0,False,True
snn,3.0,bird_sim,distance_pair0198,distance_ep0198_far_bird_sim,15,15,True,0,15,0,0,False,True
snn,3.0,bird_sim,distance_pair0199,distance_ep0199_far_bird_sim,10,10,True,0,10,0,0,False,True
snn,3.0,bird_sim,distance_pair0200,distance_ep0200_far_bird_sim,13,13,True,0,13,0,0,False,True
snn,3.0,bird_sim,distance_pair0201,distance_ep0201_far_bird_sim,17,17,True,0,17,0,0,False,True
snn,3.0,bird_sim,distance_pair0202,distance_ep0202_far_bird_sim,10,10,True,0,10,0,0,False,True
snn,3.0,bird_sim,distance_pair0203,distance_ep0203_far_bird_sim,17,17,True,0,17,0,0,False,True
snn,3.0,bird_sim,distance_pair0204,distance_ep0204_far_bird_sim,12,12,True,0,12,0,0,False,True
snn,3.0,bird_sim,distance_pair0205,distance_ep0205_far_bird_sim,9,9,True,0,9,0,0,False,True
snn,3.0,bird_sim,distance_pair0206,distance_ep0206_far_bird_sim,8,8,True,0,8,0,0,False,True
snn,3.0,bird_sim,distance_pair0207,distance_ep0207_far_bird_sim,17,17,True,0,17,0,0,False,True
snn,3.0,bird_sim,distance_pair0208,distance_ep0208_far_bird_sim,12,12,True,0,12,0,0,False,True
snn,3.0,bird_sim,distance_pair0209,distance_ep0209_far_bird_sim,9,9,True,0,9,0,0,False,True
snn,3.0,bird_sim,distance_pair0210,distance_ep0210_far_bird_sim,7,7,True,0,7,0,0,False,True
snn,3.0,bird_sim,distance_pair0211,distance_ep0211_far_bird_sim,14,14,True,0,14,0,0,False,True
snn,3.0,bird_sim,distance_pair0212,distance_ep0212_far_bird_sim,17,17,True,0,17,0,0,False,True
snn,3.0,bird_sim,distance_pair0213,distance_ep0213_far_bird_sim,0,0,True,0,0,0,0,True,True
snn,3.0,bird_sim,distance_pair0214,distance_ep0214_far_bird_sim,0,0,True,0,0,0,0,True,True
snn,3.0,bird_sim,distance_pair0215,distance_ep0215_far_bird_sim,18,18,True,0,18,0,0,False,True
snn,3.0,bird_sim,distance_pair0216,distance_ep0216_far_bird_sim,18,18,True,0,18,0,0,False,True
snn,3.0,bird_sim,distance_pair0217,distance_ep0217_far_bird_sim,14,14,True,0,14,0,0,False,True
snn,3.0,bird_sim,distance_pair0218,distance_ep0218_far_bird_sim,10,10,True,0,10,0,0,False,True
snn,3.0,bird_sim,distance_pair0219,distance_ep0219_far_bird_sim,10,10,True,0,10,0,0,False,True
snn,3.0,bird_sim,distance_pair0220,distance_ep0220_far_bird_sim,8,8,True,0,8,0,0,False,True
snn,3.0,bird_sim,distance_pair0221,distance_ep0221_far_bird_sim,17,17,True,0,17,0,0,False,True
snn,3.0,bird_sim,distance_pair0222,distance_ep0222_far_bird_sim,9,9,True,0,9,0,0,False,True
snn,3.0,bird_sim,distance_pair0223,distance_ep0223_far_bird_sim,7,7,True,0,7,0,0,False,True
snn,3.0,bird_sim,distance_pair0224,distance_ep0224_far_bird_sim,0,0,True,0,0,0,0,True,True
snn,3.0,bird_sim,distance_pair0225,distance_ep0225_far_bird_sim,13,13,True,0,13,0,0,False,True
snn,3.0,bird_sim,distance_pair0226,distance_ep0226_far_bird_sim,11,11,True,0,11,0,0,False,True
snn,3.0,bird_sim,distance_pair0227,distance_ep0227_far_bird_sim,7,7,True,0,7,0,0,False,True
snn,3.0,bird_sim,distance_pair0228,distance_ep0228_far_bird_sim,13,13,True,0,13,0,0,False,True
snn,3.0,bird_sim,distance_pair0229,distance_ep0229_far_bird_sim,18,18,True,0,18,0,0,False,True
snn,3.0,bird_sim,distance_pair0230,distance_ep0230_far_bird_sim,18,18,True,0,18,0,0,False,True
snn,3.0,bird_sim,distance_pair0231,distance_ep0231_far_bird_sim,0,0,True,0,0,0,0,True,True
snn,3.0,bird_sim,distance_pair0232,distance_ep0232_far_bird_sim,18,18,True,0,18,0,0,False,True
snn,3.0,bird_sim,distance_pair0233,distance_ep0233_far_bird_sim,9,8,False,1,8,0,1,False,True
snn,3.0,bird_sim,distance_pair0234,distance_ep0234_far_bird_sim,0,0,True,0,0,0,0,True,True
snn,3.0,bird_sim,distance_pair0235,distance_ep0235_far_bird_sim,16,16,True,0,16,0,0,False,True
snn,3.0,bird_sim,distance_pair0236,distance_ep0236_far_bird_sim,13,13,True,0,13,0,0,False,True
snn,3.0,bird_sim,distance_pair0237,distance_ep0237_far_bird_sim,14,13,False,1,13,0,1,False,True
snn,3.0,bird_sim,distance_pair0238,distance_ep0238_far_bird_sim,18,17,False,1,17,0,1,False,True
snn,3.0,bird_sim,distance_pair0239,distance_ep0239_far_bird_sim,11,11,True,0,11,0,0,False,True
transformer,1.5,rlflapping,distance_pair0180,distance_ep0180_near_rlflapping,18,18,True,0,18,0,0,False,True
transformer,1.5,rlflapping,distance_pair0181,distance_ep0181_near_rlflapping,12,12,True,0,12,0,0,False,True
transformer,1.5,rlflapping,distance_pair0182,distance_ep0182_near_rlflapping,17,17,True,0,17,0,0,False,True
transformer,1.5,rlflapping,distance_pair0183,distance_ep0183_near_rlflapping,8,8,True,0,8,0,0,False,True
transformer,1.5,rlflapping,distance_pair0184,distance_ep0184_near_rlflapping,7,7,True,0,7,0,0,False,True
transformer,1.5,rlflapping,distance_pair0185,distance_ep0185_near_rlflapping,16,16,True,0,16,0,0,False,True
transformer,1.5,rlflapping,distance_pair0186,distance_ep0186_near_rlflapping,10,10,True,0,10,0,0,False,True
transformer,1.5,rlflapping,distance_pair0187,distance_ep0187_near_rlflapping,17,17,True,0,17,0,0,False,True
transformer,1.5,rlflapping,distance_pair0188,distance_ep0188_near_rlflapping,8,8,True,0,8,0,0,False,True
transformer,1.5,rlflapping,distance_pair0189,distance_ep0189_near_rlflapping,18,18,True,0,18,0,0,False,True
transformer,1.5,rlflapping,distance_pair0190,distance_ep0190_near_rlflapping,16,16,True,0,16,0,0,False,True
transformer,1.5,rlflapping,distance_pair0191,distance_ep0191_near_rlflapping,7,7,True,0,7,0,0,False,True
transformer,1.5,rlflapping,distance_pair0192,distance_ep0192_near_rlflapping,0,0,True,0,0,0,0,True,True
transformer,1.5,rlflapping,distance_pair0193,distance_ep0193_near_rlflapping,15,15,True,0,15,0,0,False,True
transformer,1.5,rlflapping,distance_pair0194,distance_ep0194_near_rlflapping,18,17,False,1,17,0,1,False,True
transformer,1.5,rlflapping,distance_pair0195,distance_ep0195_near_rlflapping,8,7,False,1,7,0,1,False,True
transformer,1.5,rlflapping,distance_pair0196,distance_ep0196_near_rlflapping,8,8,True,0,8,0,0,False,True
transformer,1.5,rlflapping,distance_pair0197,distance_ep0197_near_rlflapping,7,7,True,0,7,0,0,False,True
transformer,1.5,rlflapping,distance_pair0198,distance_ep0198_near_rlflapping,8,8,True,0,8,0,0,False,True
transformer,1.5,rlflapping,distance_pair0199,distance_ep0199_near_rlflapping,8,8,True,0,8,0,0,False,True
transformer,1.5,rlflapping,distance_pair0200,distance_ep0200_near_rlflapping,17,17,True,0,17,0,0,False,True
transformer,1.5,rlflapping,distance_pair0201,distance_ep0201_near_rlflapping,8,8,True,0,8,0,0,False,True
transformer,1.5,rlflapping,distance_pair0202,distance_ep0202_near_rlflapping,7,7,True,0,7,0,0,False,True
transformer,1.5,rlflapping,distance_pair0203,distance_ep0203_near_rlflapping,13,13,True,0,13,0,0,False,True
transformer,1.5,rlflapping,distance_pair0204,distance_ep0204_near_rlflapping,8,8,True,0,8,0,0,False,True
transformer,1.5,rlflapping,distance_pair0205,distance_ep0205_near_rlflapping,16,16,True,0,16,0,0,False,True
transformer,1.5,rlflapping,distance_pair0206,distance_ep0206_near_rlflapping,17,17,True,0,17,0,0,False,True
transformer,1.5,rlflapping,distance_pair0207,distance_ep0207_near_rlflapping,11,11,True,0,11,0,0,False,True
transformer,1.5,rlflapping,distance_pair0208,distance_ep0208_near_rlflapping,7,7,True,0,7,0,0,False,True
transformer,1.5,rlflapping,distance_pair0209,distance_ep0209_near_rlflapping,17,17,True,0,17,0,0,False,True
transformer,1.5,rlflapping,distance_pair0210,distance_ep0210_near_rlflapping,7,7,True,0,7,0,0,False,True
transformer,1.5,rlflapping,distance_pair0211,distance_ep0211_near_rlflapping,13,13,True,0,13,0,0,False,True
transformer,1.5,rlflapping,distance_pair0212,distance_ep0212_near_rlflapping,12,12,True,0,12,0,0,False,True
transformer,1.5,rlflapping,distance_pair0213,distance_ep0213_near_rlflapping,0,0,True,0,0,0,0,True,True
transformer,1.5,rlflapping,distance_pair0214,distance_ep0214_near_rlflapping,0,0,True,0,0,0,0,True,True
transformer,1.5,rlflapping,distance_pair0215,distance_ep0215_near_rlflapping,11,11,True,0,11,0,0,False,True
transformer,1.5,rlflapping,distance_pair0216,distance_ep0216_near_rlflapping,13,13,True,0,13,0,0,False,True
transformer,1.5,rlflapping,distance_pair0217,distance_ep0217_near_rlflapping,14,14,True,0,14,0,0,False,True
transformer,1.5,rlflapping,distance_pair0218,distance_ep0218_near_rlflapping,8,8,True,0,8,0,0,False,True
transformer,1.5,rlflapping,distance_pair0219,distance_ep0219_near_rlflapping,6,6,True,0,6,0,0,False,True
transformer,1.5,rlflapping,distance_pair0220,distance_ep0220_near_rlflapping,13,13,True,0,13,0,0,False,True
transformer,1.5,rlflapping,distance_pair0221,distance_ep0221_near_rlflapping,11,11,True,0,11,0,0,False,True
transformer,1.5,rlflapping,distance_pair0222,distance_ep0222_near_rlflapping,14,14,True,0,14,0,0,False,True
transformer,1.5,rlflapping,distance_pair0223,distance_ep0223_near_rlflapping,9,9,True,0,9,0,0,False,True
transformer,1.5,rlflapping,distance_pair0224,distance_ep0224_near_rlflapping,0,0,True,0,0,0,0,True,True
transformer,1.5,rlflapping,distance_pair0225,distance_ep0225_near_rlflapping,9,9,True,0,9,0,0,False,True
transformer,1.5,rlflapping,distance_pair0226,distance_ep0226_near_rlflapping,16,16,True,0,16,0,0,False,True
transformer,1.5,rlflapping,distance_pair0227,distance_ep0227_near_rlflapping,11,11,True,0,11,0,0,False,True
transformer,1.5,rlflapping,distance_pair0228,distance_ep0228_near_rlflapping,8,7,False,1,7,0,1,False,True
transformer,1.5,rlflapping,distance_pair0229,distance_ep0229_near_rlflapping,8,8,True,0,8,0,0,False,True
transformer,1.5,rlflapping,distance_pair0230,distance_ep0230_near_rlflapping,16,16,True,0,16,0,0,False,True
transformer,1.5,rlflapping,distance_pair0231,distance_ep0231_near_rlflapping,0,0,True,0,0,0,0,True,True
transformer,1.5,rlflapping,distance_pair0232,distance_ep0232_near_rlflapping,7,7,True,0,7,0,0,False,True
transformer,1.5,rlflapping,distance_pair0233,distance_ep0233_near_rlflapping,12,12,True,0,12,0,0,False,True
transformer,1.5,rlflapping,distance_pair0234,distance_ep0234_near_rlflapping,0,0,True,0,0,0,0,True,True
transformer,1.5,rlflapping,distance_pair0235,distance_ep0235_near_rlflapping,6,6,True,0,6,0,0,False,True
transformer,1.5,rlflapping,distance_pair0236,distance_ep0236_near_rlflapping,18,18,True,0,18,0,0,False,True
transformer,1.5,rlflapping,distance_pair0237,distance_ep0237_near_rlflapping,6,6,True,0,6,0,0,False,True
transformer,1.5,rlflapping,distance_pair0238,distance_ep0238_near_rlflapping,17,17,True,0,17,0,0,False,True
transformer,1.5,rlflapping,distance_pair0239,distance_ep0239_near_rlflapping,15,15,True,0,15,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0180,distance_ep0180_near_flappy_v2,13,13,True,0,13,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0181,distance_ep0181_near_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0182,distance_ep0182_near_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0183,distance_ep0183_near_flappy_v2,16,16,True,0,16,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0184,distance_ep0184_near_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0185,distance_ep0185_near_flappy_v2,14,14,True,0,14,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0186,distance_ep0186_near_flappy_v2,14,14,True,0,14,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0187,distance_ep0187_near_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0188,distance_ep0188_near_flappy_v2,12,12,True,0,12,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0189,distance_ep0189_near_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0190,distance_ep0190_near_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0191,distance_ep0191_near_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0192,distance_ep0192_near_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,1.5,flappy_v2,distance_pair0193,distance_ep0193_near_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0194,distance_ep0194_near_flappy_v2,13,13,True,0,13,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0195,distance_ep0195_near_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0196,distance_ep0196_near_flappy_v2,12,12,True,0,12,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0197,distance_ep0197_near_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0198,distance_ep0198_near_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0199,distance_ep0199_near_flappy_v2,14,14,True,0,14,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0200,distance_ep0200_near_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0201,distance_ep0201_near_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0202,distance_ep0202_near_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0203,distance_ep0203_near_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0204,distance_ep0204_near_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0205,distance_ep0205_near_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0206,distance_ep0206_near_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0207,distance_ep0207_near_flappy_v2,14,14,True,0,14,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0208,distance_ep0208_near_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0209,distance_ep0209_near_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0210,distance_ep0210_near_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0211,distance_ep0211_near_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0212,distance_ep0212_near_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0213,distance_ep0213_near_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,1.5,flappy_v2,distance_pair0214,distance_ep0214_near_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,1.5,flappy_v2,distance_pair0215,distance_ep0215_near_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0216,distance_ep0216_near_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0217,distance_ep0217_near_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0218,distance_ep0218_near_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0219,distance_ep0219_near_flappy_v2,9,9,True,0,9,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0220,distance_ep0220_near_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0221,distance_ep0221_near_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0222,distance_ep0222_near_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0223,distance_ep0223_near_flappy_v2,16,16,True,0,16,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0224,distance_ep0224_near_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,1.5,flappy_v2,distance_pair0225,distance_ep0225_near_flappy_v2,9,9,True,0,9,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0226,distance_ep0226_near_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0227,distance_ep0227_near_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0228,distance_ep0228_near_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0229,distance_ep0229_near_flappy_v2,11,11,True,0,11,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0230,distance_ep0230_near_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0231,distance_ep0231_near_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,1.5,flappy_v2,distance_pair0232,distance_ep0232_near_flappy_v2,13,13,True,0,13,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0233,distance_ep0233_near_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0234,distance_ep0234_near_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,1.5,flappy_v2,distance_pair0235,distance_ep0235_near_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0236,distance_ep0236_near_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0237,distance_ep0237_near_flappy_v2,12,12,True,0,12,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0238,distance_ep0238_near_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,1.5,flappy_v2,distance_pair0239,distance_ep0239_near_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,1.5,bird_sim,distance_pair0180,distance_ep0180_near_bird_sim,7,7,True,0,7,0,0,False,True
transformer,1.5,bird_sim,distance_pair0181,distance_ep0181_near_bird_sim,12,12,True,0,12,0,0,False,True
transformer,1.5,bird_sim,distance_pair0182,distance_ep0182_near_bird_sim,17,16,False,1,16,0,1,False,True
transformer,1.5,bird_sim,distance_pair0183,distance_ep0183_near_bird_sim,13,13,True,0,13,0,0,False,True
transformer,1.5,bird_sim,distance_pair0184,distance_ep0184_near_bird_sim,13,13,True,0,13,0,0,False,True
transformer,1.5,bird_sim,distance_pair0185,distance_ep0185_near_bird_sim,10,10,True,0,10,0,0,False,True
transformer,1.5,bird_sim,distance_pair0186,distance_ep0186_near_bird_sim,13,13,True,0,13,0,0,False,True
transformer,1.5,bird_sim,distance_pair0187,distance_ep0187_near_bird_sim,8,8,True,0,8,0,0,False,True
transformer,1.5,bird_sim,distance_pair0188,distance_ep0188_near_bird_sim,17,17,True,0,17,0,0,False,True
transformer,1.5,bird_sim,distance_pair0189,distance_ep0189_near_bird_sim,11,11,True,0,11,0,0,False,True
transformer,1.5,bird_sim,distance_pair0190,distance_ep0190_near_bird_sim,14,14,True,0,14,0,0,False,True
transformer,1.5,bird_sim,distance_pair0191,distance_ep0191_near_bird_sim,11,11,True,0,11,0,0,False,True
transformer,1.5,bird_sim,distance_pair0192,distance_ep0192_near_bird_sim,0,0,True,0,0,0,0,True,True
transformer,1.5,bird_sim,distance_pair0193,distance_ep0193_near_bird_sim,13,13,True,0,13,0,0,False,True
transformer,1.5,bird_sim,distance_pair0194,distance_ep0194_near_bird_sim,10,10,True,0,10,0,0,False,True
transformer,1.5,bird_sim,distance_pair0195,distance_ep0195_near_bird_sim,13,13,True,0,13,0,0,False,True
transformer,1.5,bird_sim,distance_pair0196,distance_ep0196_near_bird_sim,18,18,True,0,18,0,0,False,True
transformer,1.5,bird_sim,distance_pair0197,distance_ep0197_near_bird_sim,7,7,True,0,7,0,0,False,True
transformer,1.5,bird_sim,distance_pair0198,distance_ep0198_near_bird_sim,15,15,True,0,15,0,0,False,True
transformer,1.5,bird_sim,distance_pair0199,distance_ep0199_near_bird_sim,10,10,True,0,10,0,0,False,True
transformer,1.5,bird_sim,distance_pair0200,distance_ep0200_near_bird_sim,13,13,True,0,13,0,0,False,True
transformer,1.5,bird_sim,distance_pair0201,distance_ep0201_near_bird_sim,17,17,True,0,17,0,0,False,True
transformer,1.5,bird_sim,distance_pair0202,distance_ep0202_near_bird_sim,10,10,True,0,10,0,0,False,True
transformer,1.5,bird_sim,distance_pair0203,distance_ep0203_near_bird_sim,17,17,True,0,17,0,0,False,True
transformer,1.5,bird_sim,distance_pair0204,distance_ep0204_near_bird_sim,12,12,True,0,12,0,0,False,True
transformer,1.5,bird_sim,distance_pair0205,distance_ep0205_near_bird_sim,9,9,True,0,9,0,0,False,True
transformer,1.5,bird_sim,distance_pair0206,distance_ep0206_near_bird_sim,8,8,True,0,8,0,0,False,True
transformer,1.5,bird_sim,distance_pair0207,distance_ep0207_near_bird_sim,17,17,True,0,17,0,0,False,True
transformer,1.5,bird_sim,distance_pair0208,distance_ep0208_near_bird_sim,12,12,True,0,12,0,0,False,True
transformer,1.5,bird_sim,distance_pair0209,distance_ep0209_near_bird_sim,9,9,True,0,9,0,0,False,True
transformer,1.5,bird_sim,distance_pair0210,distance_ep0210_near_bird_sim,7,7,True,0,7,0,0,False,True
transformer,1.5,bird_sim,distance_pair0211,distance_ep0211_near_bird_sim,14,14,True,0,14,0,0,False,True
transformer,1.5,bird_sim,distance_pair0212,distance_ep0212_near_bird_sim,17,17,True,0,17,0,0,False,True
transformer,1.5,bird_sim,distance_pair0213,distance_ep0213_near_bird_sim,0,0,True,0,0,0,0,True,True
transformer,1.5,bird_sim,distance_pair0214,distance_ep0214_near_bird_sim,0,0,True,0,0,0,0,True,True
transformer,1.5,bird_sim,distance_pair0215,distance_ep0215_near_bird_sim,18,18,True,0,18,0,0,False,True
transformer,1.5,bird_sim,distance_pair0216,distance_ep0216_near_bird_sim,18,18,True,0,18,0,0,False,True
transformer,1.5,bird_sim,distance_pair0217,distance_ep0217_near_bird_sim,14,14,True,0,14,0,0,False,True
transformer,1.5,bird_sim,distance_pair0218,distance_ep0218_near_bird_sim,10,9,False,1,9,0,1,False,True
transformer,1.5,bird_sim,distance_pair0219,distance_ep0219_near_bird_sim,10,10,True,0,10,0,0,False,True
transformer,1.5,bird_sim,distance_pair0220,distance_ep0220_near_bird_sim,8,8,True,0,8,0,0,False,True
transformer,1.5,bird_sim,distance_pair0221,distance_ep0221_near_bird_sim,17,17,True,0,17,0,0,False,True
transformer,1.5,bird_sim,distance_pair0222,distance_ep0222_near_bird_sim,9,9,True,0,9,0,0,False,True
transformer,1.5,bird_sim,distance_pair0223,distance_ep0223_near_bird_sim,7,7,True,0,7,0,0,False,True
transformer,1.5,bird_sim,distance_pair0224,distance_ep0224_near_bird_sim,0,0,True,0,0,0,0,True,True
transformer,1.5,bird_sim,distance_pair0225,distance_ep0225_near_bird_sim,13,13,True,0,13,0,0,False,True
transformer,1.5,bird_sim,distance_pair0226,distance_ep0226_near_bird_sim,11,11,True,0,11,0,0,False,True
transformer,1.5,bird_sim,distance_pair0227,distance_ep0227_near_bird_sim,7,7,True,0,7,0,0,False,True
transformer,1.5,bird_sim,distance_pair0228,distance_ep0228_near_bird_sim,13,13,True,0,13,0,0,False,True
transformer,1.5,bird_sim,distance_pair0229,distance_ep0229_near_bird_sim,18,18,True,0,18,0,0,False,True
transformer,1.5,bird_sim,distance_pair0230,distance_ep0230_near_bird_sim,18,18,True,0,18,0,0,False,True
transformer,1.5,bird_sim,distance_pair0231,distance_ep0231_near_bird_sim,0,0,True,0,0,0,0,True,True
transformer,1.5,bird_sim,distance_pair0232,distance_ep0232_near_bird_sim,18,18,True,0,18,0,0,False,True
transformer,1.5,bird_sim,distance_pair0233,distance_ep0233_near_bird_sim,9,9,True,0,9,0,0,False,True
transformer,1.5,bird_sim,distance_pair0234,distance_ep0234_near_bird_sim,0,0,True,0,0,0,0,True,True
transformer,1.5,bird_sim,distance_pair0235,distance_ep0235_near_bird_sim,16,16,True,0,16,0,0,False,True
transformer,1.5,bird_sim,distance_pair0236,distance_ep0236_near_bird_sim,13,13,True,0,13,0,0,False,True
transformer,1.5,bird_sim,distance_pair0237,distance_ep0237_near_bird_sim,14,14,True,0,14,0,0,False,True
transformer,1.5,bird_sim,distance_pair0238,distance_ep0238_near_bird_sim,18,17,False,1,17,0,1,False,True
transformer,1.5,bird_sim,distance_pair0239,distance_ep0239_near_bird_sim,11,11,True,0,11,0,0,False,True
transformer,3.0,rlflapping,distance_pair0180,distance_ep0180_far_rlflapping,18,18,True,0,18,0,0,False,True
transformer,3.0,rlflapping,distance_pair0181,distance_ep0181_far_rlflapping,12,12,True,0,12,0,0,False,True
transformer,3.0,rlflapping,distance_pair0182,distance_ep0182_far_rlflapping,17,17,True,0,17,0,0,False,True
transformer,3.0,rlflapping,distance_pair0183,distance_ep0183_far_rlflapping,8,8,True,0,8,0,0,False,True
transformer,3.0,rlflapping,distance_pair0184,distance_ep0184_far_rlflapping,7,7,True,0,7,0,0,False,True
transformer,3.0,rlflapping,distance_pair0185,distance_ep0185_far_rlflapping,16,16,True,0,16,0,0,False,True
transformer,3.0,rlflapping,distance_pair0186,distance_ep0186_far_rlflapping,10,10,True,0,10,0,0,False,True
transformer,3.0,rlflapping,distance_pair0187,distance_ep0187_far_rlflapping,17,17,True,0,17,0,0,False,True
transformer,3.0,rlflapping,distance_pair0188,distance_ep0188_far_rlflapping,8,8,True,0,8,0,0,False,True
transformer,3.0,rlflapping,distance_pair0189,distance_ep0189_far_rlflapping,18,18,True,0,18,0,0,False,True
transformer,3.0,rlflapping,distance_pair0190,distance_ep0190_far_rlflapping,16,16,True,0,16,0,0,False,True
transformer,3.0,rlflapping,distance_pair0191,distance_ep0191_far_rlflapping,7,7,True,0,7,0,0,False,True
transformer,3.0,rlflapping,distance_pair0192,distance_ep0192_far_rlflapping,0,0,True,0,0,0,0,True,True
transformer,3.0,rlflapping,distance_pair0193,distance_ep0193_far_rlflapping,15,15,True,0,15,0,0,False,True
transformer,3.0,rlflapping,distance_pair0194,distance_ep0194_far_rlflapping,18,17,False,1,17,0,1,False,True
transformer,3.0,rlflapping,distance_pair0195,distance_ep0195_far_rlflapping,8,7,False,1,7,0,1,False,True
transformer,3.0,rlflapping,distance_pair0196,distance_ep0196_far_rlflapping,8,8,True,0,8,0,0,False,True
transformer,3.0,rlflapping,distance_pair0197,distance_ep0197_far_rlflapping,7,7,True,0,7,0,0,False,True
transformer,3.0,rlflapping,distance_pair0198,distance_ep0198_far_rlflapping,8,8,True,0,8,0,0,False,True
transformer,3.0,rlflapping,distance_pair0199,distance_ep0199_far_rlflapping,8,8,True,0,8,0,0,False,True
transformer,3.0,rlflapping,distance_pair0200,distance_ep0200_far_rlflapping,17,17,True,0,17,0,0,False,True
transformer,3.0,rlflapping,distance_pair0201,distance_ep0201_far_rlflapping,8,8,True,0,8,0,0,False,True
transformer,3.0,rlflapping,distance_pair0202,distance_ep0202_far_rlflapping,7,7,True,0,7,0,0,False,True
transformer,3.0,rlflapping,distance_pair0203,distance_ep0203_far_rlflapping,13,13,True,0,13,0,0,False,True
transformer,3.0,rlflapping,distance_pair0204,distance_ep0204_far_rlflapping,8,8,True,0,8,0,0,False,True
transformer,3.0,rlflapping,distance_pair0205,distance_ep0205_far_rlflapping,16,16,True,0,16,0,0,False,True
transformer,3.0,rlflapping,distance_pair0206,distance_ep0206_far_rlflapping,17,17,True,0,17,0,0,False,True
transformer,3.0,rlflapping,distance_pair0207,distance_ep0207_far_rlflapping,11,11,True,0,11,0,0,False,True
transformer,3.0,rlflapping,distance_pair0208,distance_ep0208_far_rlflapping,7,7,True,0,7,0,0,False,True
transformer,3.0,rlflapping,distance_pair0209,distance_ep0209_far_rlflapping,17,17,True,0,17,0,0,False,True
transformer,3.0,rlflapping,distance_pair0210,distance_ep0210_far_rlflapping,7,7,True,0,7,0,0,False,True
transformer,3.0,rlflapping,distance_pair0211,distance_ep0211_far_rlflapping,13,13,True,0,13,0,0,False,True
transformer,3.0,rlflapping,distance_pair0212,distance_ep0212_far_rlflapping,12,12,True,0,12,0,0,False,True
transformer,3.0,rlflapping,distance_pair0213,distance_ep0213_far_rlflapping,0,0,True,0,0,0,0,True,True
transformer,3.0,rlflapping,distance_pair0214,distance_ep0214_far_rlflapping,0,0,True,0,0,0,0,True,True
transformer,3.0,rlflapping,distance_pair0215,distance_ep0215_far_rlflapping,11,11,True,0,11,0,0,False,True
transformer,3.0,rlflapping,distance_pair0216,distance_ep0216_far_rlflapping,13,13,True,0,13,0,0,False,True
transformer,3.0,rlflapping,distance_pair0217,distance_ep0217_far_rlflapping,14,14,True,0,14,0,0,False,True
transformer,3.0,rlflapping,distance_pair0218,distance_ep0218_far_rlflapping,8,8,True,0,8,0,0,False,True
transformer,3.0,rlflapping,distance_pair0219,distance_ep0219_far_rlflapping,6,6,True,0,6,0,0,False,True
transformer,3.0,rlflapping,distance_pair0220,distance_ep0220_far_rlflapping,13,13,True,0,13,0,0,False,True
transformer,3.0,rlflapping,distance_pair0221,distance_ep0221_far_rlflapping,11,11,True,0,11,0,0,False,True
transformer,3.0,rlflapping,distance_pair0222,distance_ep0222_far_rlflapping,14,14,True,0,14,0,0,False,True
transformer,3.0,rlflapping,distance_pair0223,distance_ep0223_far_rlflapping,9,9,True,0,9,0,0,False,True
transformer,3.0,rlflapping,distance_pair0224,distance_ep0224_far_rlflapping,0,0,True,0,0,0,0,True,True
transformer,3.0,rlflapping,distance_pair0225,distance_ep0225_far_rlflapping,9,9,True,0,9,0,0,False,True
transformer,3.0,rlflapping,distance_pair0226,distance_ep0226_far_rlflapping,16,16,True,0,16,0,0,False,True
transformer,3.0,rlflapping,distance_pair0227,distance_ep0227_far_rlflapping,11,11,True,0,11,0,0,False,True
transformer,3.0,rlflapping,distance_pair0228,distance_ep0228_far_rlflapping,8,7,False,1,7,0,1,False,True
transformer,3.0,rlflapping,distance_pair0229,distance_ep0229_far_rlflapping,8,8,True,0,8,0,0,False,True
transformer,3.0,rlflapping,distance_pair0230,distance_ep0230_far_rlflapping,16,16,True,0,16,0,0,False,True
transformer,3.0,rlflapping,distance_pair0231,distance_ep0231_far_rlflapping,0,0,True,0,0,0,0,True,True
transformer,3.0,rlflapping,distance_pair0232,distance_ep0232_far_rlflapping,7,7,True,0,7,0,0,False,True
transformer,3.0,rlflapping,distance_pair0233,distance_ep0233_far_rlflapping,12,12,True,0,12,0,0,False,True
transformer,3.0,rlflapping,distance_pair0234,distance_ep0234_far_rlflapping,0,0,True,0,0,0,0,True,True
transformer,3.0,rlflapping,distance_pair0235,distance_ep0235_far_rlflapping,6,6,True,0,6,0,0,False,True
transformer,3.0,rlflapping,distance_pair0236,distance_ep0236_far_rlflapping,18,18,True,0,18,0,0,False,True
transformer,3.0,rlflapping,distance_pair0237,distance_ep0237_far_rlflapping,6,6,True,0,6,0,0,False,False
transformer,3.0,rlflapping,distance_pair0238,distance_ep0238_far_rlflapping,17,17,True,0,17,0,0,False,True
transformer,3.0,rlflapping,distance_pair0239,distance_ep0239_far_rlflapping,15,15,True,0,15,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0180,distance_ep0180_far_flappy_v2,13,13,True,0,13,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0181,distance_ep0181_far_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0182,distance_ep0182_far_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0183,distance_ep0183_far_flappy_v2,16,16,True,0,16,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0184,distance_ep0184_far_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0185,distance_ep0185_far_flappy_v2,14,14,True,0,14,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0186,distance_ep0186_far_flappy_v2,14,14,True,0,14,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0187,distance_ep0187_far_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0188,distance_ep0188_far_flappy_v2,12,12,True,0,12,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0189,distance_ep0189_far_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0190,distance_ep0190_far_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0191,distance_ep0191_far_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0192,distance_ep0192_far_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,3.0,flappy_v2,distance_pair0193,distance_ep0193_far_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0194,distance_ep0194_far_flappy_v2,13,13,True,0,13,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0195,distance_ep0195_far_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0196,distance_ep0196_far_flappy_v2,12,13,False,1,12,1,0,False,True
transformer,3.0,flappy_v2,distance_pair0197,distance_ep0197_far_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0198,distance_ep0198_far_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0199,distance_ep0199_far_flappy_v2,14,14,True,0,14,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0200,distance_ep0200_far_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0201,distance_ep0201_far_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0202,distance_ep0202_far_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0203,distance_ep0203_far_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0204,distance_ep0204_far_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0205,distance_ep0205_far_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0206,distance_ep0206_far_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0207,distance_ep0207_far_flappy_v2,14,14,True,0,14,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0208,distance_ep0208_far_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0209,distance_ep0209_far_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0210,distance_ep0210_far_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0211,distance_ep0211_far_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0212,distance_ep0212_far_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0213,distance_ep0213_far_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,3.0,flappy_v2,distance_pair0214,distance_ep0214_far_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,3.0,flappy_v2,distance_pair0215,distance_ep0215_far_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0216,distance_ep0216_far_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0217,distance_ep0217_far_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0218,distance_ep0218_far_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0219,distance_ep0219_far_flappy_v2,9,9,True,0,9,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0220,distance_ep0220_far_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0221,distance_ep0221_far_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0222,distance_ep0222_far_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0223,distance_ep0223_far_flappy_v2,16,15,False,1,15,0,1,False,True
transformer,3.0,flappy_v2,distance_pair0224,distance_ep0224_far_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,3.0,flappy_v2,distance_pair0225,distance_ep0225_far_flappy_v2,9,9,True,0,9,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0226,distance_ep0226_far_flappy_v2,17,17,True,0,17,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0227,distance_ep0227_far_flappy_v2,8,8,True,0,8,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0228,distance_ep0228_far_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0229,distance_ep0229_far_flappy_v2,11,11,True,0,11,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0230,distance_ep0230_far_flappy_v2,17,18,False,1,17,1,0,False,True
transformer,3.0,flappy_v2,distance_pair0231,distance_ep0231_far_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,3.0,flappy_v2,distance_pair0232,distance_ep0232_far_flappy_v2,13,13,True,0,13,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0233,distance_ep0233_far_flappy_v2,18,18,True,0,18,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0234,distance_ep0234_far_flappy_v2,0,0,True,0,0,0,0,True,True
transformer,3.0,flappy_v2,distance_pair0235,distance_ep0235_far_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0236,distance_ep0236_far_flappy_v2,7,7,True,0,7,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0237,distance_ep0237_far_flappy_v2,12,12,True,0,12,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0238,distance_ep0238_far_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,3.0,flappy_v2,distance_pair0239,distance_ep0239_far_flappy_v2,10,10,True,0,10,0,0,False,True
transformer,3.0,bird_sim,distance_pair0180,distance_ep0180_far_bird_sim,7,7,True,0,7,0,0,False,True
transformer,3.0,bird_sim,distance_pair0181,distance_ep0181_far_bird_sim,12,12,True,0,12,0,0,False,True
transformer,3.0,bird_sim,distance_pair0182,distance_ep0182_far_bird_sim,17,16,False,1,16,0,1,False,True
transformer,3.0,bird_sim,distance_pair0183,distance_ep0183_far_bird_sim,13,13,True,0,13,0,0,False,True
transformer,3.0,bird_sim,distance_pair0184,distance_ep0184_far_bird_sim,13,13,True,0,13,0,0,False,True
transformer,3.0,bird_sim,distance_pair0185,distance_ep0185_far_bird_sim,10,10,True,0,10,0,0,False,True
transformer,3.0,bird_sim,distance_pair0186,distance_ep0186_far_bird_sim,13,13,True,0,13,0,0,False,True
transformer,3.0,bird_sim,distance_pair0187,distance_ep0187_far_bird_sim,8,8,True,0,8,0,0,False,True
transformer,3.0,bird_sim,distance_pair0188,distance_ep0188_far_bird_sim,17,17,True,0,17,0,0,False,True
transformer,3.0,bird_sim,distance_pair0189,distance_ep0189_far_bird_sim,11,11,True,0,11,0,0,False,True
transformer,3.0,bird_sim,distance_pair0190,distance_ep0190_far_bird_sim,14,14,True,0,14,0,0,False,True
transformer,3.0,bird_sim,distance_pair0191,distance_ep0191_far_bird_sim,11,11,True,0,11,0,0,False,True
transformer,3.0,bird_sim,distance_pair0192,distance_ep0192_far_bird_sim,0,0,True,0,0,0,0,True,True
transformer,3.0,bird_sim,distance_pair0193,distance_ep0193_far_bird_sim,13,13,True,0,13,0,0,False,True
transformer,3.0,bird_sim,distance_pair0194,distance_ep0194_far_bird_sim,10,10,True,0,10,0,0,False,True
transformer,3.0,bird_sim,distance_pair0195,distance_ep0195_far_bird_sim,13,13,True,0,13,0,0,False,True
transformer,3.0,bird_sim,distance_pair0196,distance_ep0196_far_bird_sim,18,18,True,0,18,0,0,False,True
transformer,3.0,bird_sim,distance_pair0197,distance_ep0197_far_bird_sim,7,7,True,0,7,0,0,False,True
transformer,3.0,bird_sim,distance_pair0198,distance_ep0198_far_bird_sim,15,15,True,0,15,0,0,False,True
transformer,3.0,bird_sim,distance_pair0199,distance_ep0199_far_bird_sim,10,10,True,0,10,0,0,False,True
transformer,3.0,bird_sim,distance_pair0200,distance_ep0200_far_bird_sim,13,13,True,0,13,0,0,False,True
transformer,3.0,bird_sim,distance_pair0201,distance_ep0201_far_bird_sim,17,17,True,0,17,0,0,False,True
transformer,3.0,bird_sim,distance_pair0202,distance_ep0202_far_bird_sim,10,10,True,0,10,0,0,False,True
transformer,3.0,bird_sim,distance_pair0203,distance_ep0203_far_bird_sim,17,17,True,0,17,0,0,False,True
transformer,3.0,bird_sim,distance_pair0204,distance_ep0204_far_bird_sim,12,12,True,0,12,0,0,False,True
transformer,3.0,bird_sim,distance_pair0205,distance_ep0205_far_bird_sim,9,9,True,0,9,0,0,False,True
transformer,3.0,bird_sim,distance_pair0206,distance_ep0206_far_bird_sim,8,8,True,0,8,0,0,False,True
transformer,3.0,bird_sim,distance_pair0207,distance_ep0207_far_bird_sim,17,17,True,0,17,0,0,False,True
transformer,3.0,bird_sim,distance_pair0208,distance_ep0208_far_bird_sim,12,12,True,0,12,0,0,False,True
transformer,3.0,bird_sim,distance_pair0209,distance_ep0209_far_bird_sim,9,9,True,0,9,0,0,False,True
transformer,3.0,bird_sim,distance_pair0210,distance_ep0210_far_bird_sim,7,7,True,0,7,0,0,False,True
transformer,3.0,bird_sim,distance_pair0211,distance_ep0211_far_bird_sim,14,14,True,0,14,0,0,False,True
transformer,3.0,bird_sim,distance_pair0212,distance_ep0212_far_bird_sim,17,17,True,0,17,0,0,False,True
transformer,3.0,bird_sim,distance_pair0213,distance_ep0213_far_bird_sim,0,0,True,0,0,0,0,True,True
transformer,3.0,bird_sim,distance_pair0214,distance_ep0214_far_bird_sim,0,0,True,0,0,0,0,True,True
transformer,3.0,bird_sim,distance_pair0215,distance_ep0215_far_bird_sim,18,18,True,0,18,0,0,False,True
transformer,3.0,bird_sim,distance_pair0216,distance_ep0216_far_bird_sim,18,18,True,0,18,0,0,False,True
transformer,3.0,bird_sim,distance_pair0217,distance_ep0217_far_bird_sim,14,14,True,0,14,0,0,False,True
transformer,3.0,bird_sim,distance_pair0218,distance_ep0218_far_bird_sim,10,9,False,1,9,0,1,False,True
transformer,3.0,bird_sim,distance_pair0219,distance_ep0219_far_bird_sim,10,10,True,0,10,0,0,False,True
transformer,3.0,bird_sim,distance_pair0220,distance_ep0220_far_bird_sim,8,8,True,0,8,0,0,False,True
transformer,3.0,bird_sim,distance_pair0221,distance_ep0221_far_bird_sim,17,17,True,0,17,0,0,False,True
transformer,3.0,bird_sim,distance_pair0222,distance_ep0222_far_bird_sim,9,9,True,0,9,0,0,False,True
transformer,3.0,bird_sim,distance_pair0223,distance_ep0223_far_bird_sim,7,7,True,0,7,0,0,False,True
transformer,3.0,bird_sim,distance_pair0224,distance_ep0224_far_bird_sim,0,0,True,0,0,0,0,True,True
transformer,3.0,bird_sim,distance_pair0225,distance_ep0225_far_bird_sim,13,13,True,0,13,0,0,False,True
transformer,3.0,bird_sim,distance_pair0226,distance_ep0226_far_bird_sim,11,11,True,0,11,0,0,False,True
transformer,3.0,bird_sim,distance_pair0227,distance_ep0227_far_bird_sim,7,7,True,0,7,0,0,False,True
transformer,3.0,bird_sim,distance_pair0228,distance_ep0228_far_bird_sim,13,13,True,0,13,0,0,False,True
transformer,3.0,bird_sim,distance_pair0229,distance_ep0229_far_bird_sim,18,18,True,0,18,0,0,False,True
transformer,3.0,bird_sim,distance_pair0230,distance_ep0230_far_bird_sim,18,18,True,0,18,0,0,False,True
transformer,3.0,bird_sim,distance_pair0231,distance_ep0231_far_bird_sim,0,0,True,0,0,0,0,True,True
transformer,3.0,bird_sim,distance_pair0232,distance_ep0232_far_bird_sim,18,18,True,0,18,0,0,False,True
transformer,3.0,bird_sim,distance_pair0233,distance_ep0233_far_bird_sim,9,9,True,0,9,0,0,False,True
transformer,3.0,bird_sim,distance_pair0234,distance_ep0234_far_bird_sim,0,0,True,0,0,0,0,True,True
transformer,3.0,bird_sim,distance_pair0235,distance_ep0235_far_bird_sim,16,16,True,0,16,0,0,False,True
transformer,3.0,bird_sim,distance_pair0236,distance_ep0236_far_bird_sim,13,13,True,0,13,0,0,False,True
transformer,3.0,bird_sim,distance_pair0237,distance_ep0237_far_bird_sim,14,14,True,0,14,0,0,False,True
transformer,3.0,bird_sim,distance_pair0238,distance_ep0238_far_bird_sim,18,17,False,1,17,0,1,False,True
transformer,3.0,bird_sim,distance_pair0239,distance_ep0239_far_bird_sim,11,11,True,0,11,0,0,False,True


==> anc/rebuild_tables.py <==
from pathlib import Path
import json
import re

P = Path(__file__).resolve().parent.parent
E = P/'anc'
s = json.loads((E/'summary.json').read_text(encoding='utf-8'))
a = json.loads((E/'integrity.json').read_text(encoding='utf-8'))
assert s['passed'] and a['passed']
D = P/'tables'; D.mkdir(exist_ok=True)
labels = {'cnn':r'CNN--TCN','snn':r'CNN--LIF','transformer':r'CNN--Transformer'}
targets = {'rlflapping':'RLFlapping','flappy_v2':r'flappy\_v2','bird_sim':r'BIRD\_SIM'}

def save(name, rows):
    (D/name).write_text('\n'.join(' & '.join(map(str,row))+r' \\' for row in rows)+'\n',encoding='utf-8')

overall=[]; pertarget=[]; events=[]; paired=[]; controls=[]; diagnostics=[]
for g,dist in [('near','1.5'),('far','3.0')]:
    for arch in labels:
        r=s['results'][g][arch]['overall'];ci=r['scene_cluster_ci95']['exact_count_accuracy']
        overall.append([dist,labels[arch],f"{r['correct_clips']}/180",f"{100*r['exact_count_accuracy']:.2f}",f"[{100*ci['lower']:.2f}, {100*ci['upper']:.2f}]",f"{r['count_mae']:.4f}",f"{r['f1']:.6f}"])
        events.append([dist,labels[arch],r['true_events'],r['predicted_events'],r['tp'],r['fp'],r['fn'],f"{100*r['precision']:.3f}",f"{100*r['recall']:.3f}"])
        for t in targets:
            z=s['results'][g][arch]['per_target'][t]['aggregate']
            pertarget.append([dist,labels[arch],targets[t],f"{z['correct_clips']}/60",f"{100*z['exact_count_accuracy']:.2f}",f"{z['count_mae']:.3f}",f"{z['f1']:.5f}"])
        correctmoving=r['correct_clips']-(r['static_clips']-r['static_false_count_clips'])
        controls.append([dist,labels[arch],f"{r['static_false_count_clips']}/18",f"{len(s['results'][g][arch]['zero_flow_control_failures'])}/3",r['full_window_unavailable_clips'],f"{100*correctmoving/162:.2f}"])
        d=a['diagnostics'][arch][g]
        diagnostics.append([dist,labels[arch],f"{d['true_errors_within_one_frame_of_window_edge']}/{d['unmatched_true_events']}",f"{d['predicted_errors_within_one_frame_of_window_edge']}/{d['unmatched_predicted_events']}",d['count_correct_but_event_mismatched_clips']])
    for first,second in [('snn','cnn'),('transformer','cnn'),('transformer','snn')]:
        z=s['paired_comparisons'][g][f'{first}_minus_{second}']['metrics']
        def cell(metric,scale,digits):
            m=z[metric]; c=m['ci95']
            return f"{m['difference']*scale:+.{digits}f} [{c['lower']*scale:+.{digits}f}, {c['upper']*scale:+.{digits}f}]"
        paired.append([dist,labels[first]+' $-$ '+labels[second],cell('exact_count_accuracy',100,2),cell('f1',1,6)])
for name,rows in [('overall.tex',overall),('per_target.tex',pertarget),('events.tex',events),('paired.tex',paired),('controls.tex',controls),('diagnostics.tex',diagnostics)]:save(name,rows)
print('Generated six numerical tables from verified JSON.')

# Inline tabular rows to avoid LaTeX 2025 file-hook tokens after a row ending.
main = P/'main.tex'
source = main.read_text(encoding='utf-8')
for table in sorted(D.glob('*.tex')):
    begin = '% BEGIN GENERATED TABLE: '+table.name
    end = '% END GENERATED TABLE: '+table.name
    block = begin+'\n'+table.read_text(encoding='utf-8').rstrip()+'\n'+end
    directive = r'\input{tables/'+table.name+'}'
    if directive in source:
        source = source.replace(directive,block)
    else:
        pattern = re.escape(begin)+r'.*?'+re.escape(end)
        source,n = re.subn(pattern,lambda m:block,source,flags=re.S)
        assert n == 1,(table,n)
main.write_text(source,encoding='utf-8')


==> anc/summary.json <==
{
  "schema_version": 1,
  "passed": true,
  "experiment": "architecture_compare_v1",
  "created_utc": "2026-09-15T14:34:52.021460+00:00",
  "protocol": {
    "bootstrap_resamples": 10000,
    "bootstrap_seed": 2026091609,
    "cluster_unit": "pair_id scene, retaining all three targets",
    "clusters_per_distance": 60,
    "clips_per_distance_architecture": 180,
    "same_cluster_resampling_used_for_all_architectures_and_both_distances": true,
    "bootstrap_interval": "equal-tailed percentile 2.5% and 97.5%, linear quantiles",
    "per_target_accuracy_interval": "Wilson 95%, n=60 scenes",
    "overall_accuracy_interval": "scene-cluster bootstrap; no independent n=180 Wilson interval",
    "difference_direction": "first architecture minus second",
    "accuracy_json_unit": "fraction; percentage points require multiplying by 100 only for display",
    "mae_unit": "events per clip",
    "f1_unit": "fraction; micro TP/FP/FN aggregation",
    "uncertainty_scope": "variation over test scenes for fixed trained weights; not retraining variance",
    "multiple_comparison_adjustment": false,
    "training_replicates_per_network": 1,
    "negative_control_policy": "Keep every test clip/model, including static or zero-flow control failures; report extra controls separately",
    "protocol_file_sha256": "e09625d78b83cf666ce94c94cb52529058117ca1862146613c2f7870743f5d3d"
  },
  "sources": {
    "cnn": {
      "near": {
        "path": "experiments\\architecture_compare_v1\\reports\\cnn\\near_test_metrics.json",
        "sha256": "ac171ef9438019f15187212cfa4d1a999bde82ec50f6455e50efee66c55f69a5"
      },
      "far": {
        "path": "experiments\\architecture_compare_v1\\reports\\cnn\\far_test_metrics.json",
        "sha256": "e4b2fb5b84b80f43263db878bee077a51c60f9604e097f037c813158935efc80"
      }
    },
    "snn": {
      "near": {
        "path": "experiments\\architecture_compare_v1\\reports\\snn\\near_test_metrics.json",
        "sha256": "e1eaaf4618a27b8d5fd5eb40e2cc3e70c8d32b170e25cad6c2c2f22a5d6ebd44"
      },
      "far": {
        "path": "experiments\\architecture_compare_v1\\reports\\snn\\far_test_metrics.json",
        "sha256": "e42d36d9ea096978e40bb120251492ca9e18441d2e3259f5ed1cdc44361c7192"
      }
    },
    "transformer": {
      "near": {
        "path": "experiments\\architecture_compare_v1\\reports\\transformer\\near_test_metrics.json",
        "sha256": "c838c637bc0d5410f88b8fcfce74591d8da23039c18f38e4c19c0112e2c08f9b"
      },
      "far": {
        "path": "experiments\\architecture_compare_v1\\reports\\transformer\\far_test_metrics.json",
        "sha256": "b5a65cfb3ffe7120cd759527b2e1522416c7a5e0b37ff9e1d6763200f059ef9a"
      }
    }
  },
  "validation": {
    "all_six_reports_present": true,
    "rows_per_target": 60,
    "all_architectures_and_distances_share_pair_ids": true,
    "paired_truth_verified": true,
    "maximum_truth_event_time_difference_s": 0.0,
    "total_reported_test_rows": 1080,
    "rows_excluded": 0,
    "bootstrap_indices_sha256": "a47c8aeaa8c807efd4cc01cf85a39dac4ab11999cf654425b5d9eee5d8ba4450"
  },
  "pair_ids": [
    "distance_pair0180",
    "distance_pair0181",
    "distance_pair0182",
    "distance_pair0183",
    "distance_pair0184",
    "distance_pair0185",
    "distance_pair0186",
    "distance_pair0187",
    "distance_pair0188",
    "distance_pair0189",
    "distance_pair0190",
    "distance_pair0191",
    "distance_pair0192",
    "distance_pair0193",
    "distance_pair0194",
    "distance_pair0195",
    "distance_pair0196",
    "distance_pair0197",
    "distance_pair0198",
    "distance_pair0199",
    "distance_pair0200",
    "distance_pair0201",
    "distance_pair0202",
    "distance_pair0203",
    "distance_pair0204",
    "distance_pair0205",
    "distance_pair0206",
    "distance_pair0207",
    "distance_pair0208",
    "distance_pair0209",
    "distance_pair0210",
    "distance_pair0211",
    "distance_pair0212",
    "distance_pair0213",
    "distance_pair0214",
    "distance_pair0215",
    "distance_pair0216",
    "distance_pair0217",
    "distance_pair0218",
    "distance_pair0219",
    "distance_pair0220",
    "distance_pair0221",
    "distance_pair0222",
    "distance_pair0223",
    "distance_pair0224",
    "distance_pair0225",
    "distance_pair0226",
    "distance_pair0227",
    "distance_pair0228",
    "distance_pair0229",
    "distance_pair0230",
    "distance_pair0231",
    "distance_pair0232",
    "distance_pair0233",
    "distance_pair0234",
    "distance_pair0235",
    "distance_pair0236",
    "distance_pair0237",
    "distance_pair0238",
    "distance_pair0239"
  ],
  "results": {
    "near": {
      "cnn": {
        "overall": {
          "clips": 180,
          "correct_clips": 174,
          "exact_count_accuracy": 0.9666666666666667,
          "count_mae": 0.03333333333333333,
          "count_absolute_error_total": 6,
          "tp": 1958,
          "fp": 0,
          "fn": 6,
          "precision": 1.0,
          "recall": 0.9969450101832994,
          "f1": 0.998470168281489,
          "true_events": 1964,
          "predicted_events": 1958,
          "static_clips": 18,
          "static_false_count_clips": 0,
          "static_false_events": 0,
          "static_failure_clip_ids": [],
          "full_window_unavailable_clips": 1,
          "unavailable_clip_ids": [
            "distance_ep0191_near_rlflapping"
          ],
          "all_clips_retained": true,
          "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
          "independent_scene_clusters": 60,
          "scene_cluster_ci95": {
            "exact_count_accuracy": {
              "lower": 0.9388888888888889,
              "upper": 0.9888888888888889,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "count_mae": {
              "lower": 0.011111111111111112,
              "upper": 0.06111111111111111,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "f1": {
              "lower": 0.9972327044025158,
              "upper": 0.9995005057349041,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            }
          }
        },
        "per_target": {
          "rlflapping": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 58,
              "exact_count_accuracy": 0.9666666666666667,
              "count_mae": 0.03333333333333333,
              "count_absolute_error_total": 2,
              "tp": 625,
              "fp": 0,
              "fn": 2,
              "precision": 1.0,
              "recall": 0.9968102073365231,
              "f1": 0.9984025559105432,
              "true_events": 627,
              "predicted_events": 625,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 1,
              "unavailable_clip_ids": [
                "distance_ep0191_near_rlflapping"
              ],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.886362257256914,
                "upper": 0.9908106807438021,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 58,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 52,
              "exact_count_accuracy": 0.9629629629629629,
              "count_mae": 0.037037037037037035,
              "count_absolute_error_total": 2,
              "tp": 625,
              "fp": 0,
              "fn": 2,
              "precision": 1.0,
              "recall": 0.9968102073365231,
              "f1": 0.9984025559105432,
              "true_events": 627,
              "predicted_events": 625,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 1,
              "unavailable_clip_ids": [
                "distance_ep0191_near_rlflapping"
              ],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "flappy_v2": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 60,
              "exact_count_accuracy": 1.0,
              "count_mae": 0.0,
              "count_absolute_error_total": 0,
              "tp": 653,
              "fp": 0,
              "fn": 0,
              "precision": 1.0,
              "recall": 1.0,
              "f1": 1.0,
              "true_events": 653,
              "predicted_events": 653,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.93982814785791,
                "upper": 0.9999999999999998,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 60,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 54,
              "exact_count_accuracy": 1.0,
              "count_mae": 0.0,
              "count_absolute_error_total": 0,
              "tp": 653,
              "fp": 0,
              "fn": 0,
              "precision": 1.0,
              "recall": 1.0,
              "f1": 1.0,
              "true_events": 653,
              "predicted_events": 653,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "bird_sim": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 56,
              "exact_count_accuracy": 0.9333333333333333,
              "count_mae": 0.06666666666666667,
              "count_absolute_error_total": 4,
              "tp": 680,
              "fp": 0,
              "fn": 4,
              "precision": 1.0,
              "recall": 0.9941520467836257,
              "f1": 0.9970674486803519,
              "true_events": 684,
              "predicted_events": 680,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8407464268680283,
                "upper": 0.9737713012754938,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 56,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 50,
              "exact_count_accuracy": 0.9259259259259259,
              "count_mae": 0.07407407407407407,
              "count_absolute_error_total": 4,
              "tp": 680,
              "fp": 0,
              "fn": 4,
              "precision": 1.0,
              "recall": 0.9941520467836257,
              "f1": 0.9970674486803519,
              "true_events": 684,
              "predicted_events": 680,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          }
        },
        "zero_flow_control_failures": []
      },
      "snn": {
        "overall": {
          "clips": 180,
          "correct_clips": 171,
          "exact_count_accuracy": 0.95,
          "count_mae": 0.05,
          "count_absolute_error_total": 9,
          "tp": 1956,
          "fp": 1,
          "fn": 8,
          "precision": 0.9994890137966275,
          "recall": 0.9959266802443992,
          "f1": 0.9977046671767407,
          "true_events": 1964,
          "predicted_events": 1957,
          "static_clips": 18,
          "static_false_count_clips": 0,
          "static_false_events": 0,
          "static_failure_clip_ids": [],
          "full_window_unavailable_clips": 0,
          "unavailable_clip_ids": [],
          "all_clips_retained": true,
          "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
          "independent_scene_clusters": 60,
          "scene_cluster_ci95": {
            "exact_count_accuracy": {
              "lower": 0.9166666666666666,
              "upper": 0.9777777777777777,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "count_mae": {
              "lower": 0.022222222222222223,
              "upper": 0.08333333333333333,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "f1": {
              "lower": 0.9962935213309294,
              "upper": 0.9989924560081781,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            }
          }
        },
        "per_target": {
          "rlflapping": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 56,
              "exact_count_accuracy": 0.9333333333333333,
              "count_mae": 0.06666666666666667,
              "count_absolute_error_total": 4,
              "tp": 623,
              "fp": 0,
              "fn": 4,
              "precision": 1.0,
              "recall": 0.9936204146730463,
              "f1": 0.9968,
              "true_events": 627,
              "predicted_events": 623,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8407464268680283,
                "upper": 0.9737713012754938,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 56,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 50,
              "exact_count_accuracy": 0.9259259259259259,
              "count_mae": 0.07407407407407407,
              "count_absolute_error_total": 4,
              "tp": 623,
              "fp": 0,
              "fn": 4,
              "precision": 1.0,
              "recall": 0.9936204146730463,
              "f1": 0.9968,
              "true_events": 627,
              "predicted_events": 623,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "flappy_v2": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 58,
              "exact_count_accuracy": 0.9666666666666667,
              "count_mae": 0.03333333333333333,
              "count_absolute_error_total": 2,
              "tp": 652,
              "fp": 1,
              "fn": 1,
              "precision": 0.998468606431853,
              "recall": 0.998468606431853,
              "f1": 0.998468606431853,
              "true_events": 653,
              "predicted_events": 653,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.886362257256914,
                "upper": 0.9908106807438021,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 58,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 52,
              "exact_count_accuracy": 0.9629629629629629,
              "count_mae": 0.037037037037037035,
              "count_absolute_error_total": 2,
              "tp": 652,
              "fp": 1,
              "fn": 1,
              "precision": 0.998468606431853,
              "recall": 0.998468606431853,
              "f1": 0.998468606431853,
              "true_events": 653,
              "predicted_events": 653,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "bird_sim": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 57,
              "exact_count_accuracy": 0.95,
              "count_mae": 0.05,
              "count_absolute_error_total": 3,
              "tp": 681,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9956140350877193,
              "f1": 0.9978021978021978,
              "true_events": 684,
              "predicted_events": 681,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8629948352365147,
                "upper": 0.9828504978356043,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 57,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 51,
              "exact_count_accuracy": 0.9444444444444444,
              "count_mae": 0.05555555555555555,
              "count_absolute_error_total": 3,
              "tp": 681,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9956140350877193,
              "f1": 0.9978021978021978,
              "true_events": 684,
              "predicted_events": 681,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          }
        },
        "zero_flow_control_failures": []
      },
      "transformer": {
        "overall": {
          "clips": 180,
          "correct_clips": 174,
          "exact_count_accuracy": 0.9666666666666667,
          "count_mae": 0.03333333333333333,
          "count_absolute_error_total": 6,
          "tp": 1958,
          "fp": 0,
          "fn": 6,
          "precision": 1.0,
          "recall": 0.9969450101832994,
          "f1": 0.998470168281489,
          "true_events": 1964,
          "predicted_events": 1958,
          "static_clips": 18,
          "static_false_count_clips": 0,
          "static_false_events": 0,
          "static_failure_clip_ids": [],
          "full_window_unavailable_clips": 0,
          "unavailable_clip_ids": [],
          "all_clips_retained": true,
          "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
          "independent_scene_clusters": 60,
          "scene_cluster_ci95": {
            "exact_count_accuracy": {
              "lower": 0.9388888888888889,
              "upper": 0.9888888888888889,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "count_mae": {
              "lower": 0.011111111111111112,
              "upper": 0.06111111111111111,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "f1": {
              "lower": 0.9972751672168753,
              "upper": 0.9995017500997504,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            }
          }
        },
        "per_target": {
          "rlflapping": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 57,
              "exact_count_accuracy": 0.95,
              "count_mae": 0.05,
              "count_absolute_error_total": 3,
              "tp": 624,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9952153110047847,
              "f1": 0.9976019184652278,
              "true_events": 627,
              "predicted_events": 624,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8629948352365147,
                "upper": 0.9828504978356043,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 57,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 51,
              "exact_count_accuracy": 0.9444444444444444,
              "count_mae": 0.05555555555555555,
              "count_absolute_error_total": 3,
              "tp": 624,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9952153110047847,
              "f1": 0.9976019184652278,
              "true_events": 627,
              "predicted_events": 624,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "flappy_v2": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 60,
              "exact_count_accuracy": 1.0,
              "count_mae": 0.0,
              "count_absolute_error_total": 0,
              "tp": 653,
              "fp": 0,
              "fn": 0,
              "precision": 1.0,
              "recall": 1.0,
              "f1": 1.0,
              "true_events": 653,
              "predicted_events": 653,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.93982814785791,
                "upper": 0.9999999999999998,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 60,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 54,
              "exact_count_accuracy": 1.0,
              "count_mae": 0.0,
              "count_absolute_error_total": 0,
              "tp": 653,
              "fp": 0,
              "fn": 0,
              "precision": 1.0,
              "recall": 1.0,
              "f1": 1.0,
              "true_events": 653,
              "predicted_events": 653,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "bird_sim": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 57,
              "exact_count_accuracy": 0.95,
              "count_mae": 0.05,
              "count_absolute_error_total": 3,
              "tp": 681,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9956140350877193,
              "f1": 0.9978021978021978,
              "true_events": 684,
              "predicted_events": 681,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8629948352365147,
                "upper": 0.9828504978356043,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 57,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 51,
              "exact_count_accuracy": 0.9444444444444444,
              "count_mae": 0.05555555555555555,
              "count_absolute_error_total": 3,
              "tp": 681,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9956140350877193,
              "f1": 0.9978021978021978,
              "true_events": 684,
              "predicted_events": 681,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          }
        },
        "zero_flow_control_failures": []
      }
    },
    "far": {
      "cnn": {
        "overall": {
          "clips": 180,
          "correct_clips": 170,
          "exact_count_accuracy": 0.9444444444444444,
          "count_mae": 0.05555555555555555,
          "count_absolute_error_total": 10,
          "tp": 1955,
          "fp": 1,
          "fn": 9,
          "precision": 0.9994887525562373,
          "recall": 0.995417515274949,
          "f1": 0.9974489795918368,
          "true_events": 1964,
          "predicted_events": 1956,
          "static_clips": 18,
          "static_false_count_clips": 0,
          "static_false_events": 0,
          "static_failure_clip_ids": [],
          "full_window_unavailable_clips": 0,
          "unavailable_clip_ids": [],
          "all_clips_retained": true,
          "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
          "independent_scene_clusters": 60,
          "scene_cluster_ci95": {
            "exact_count_accuracy": {
              "lower": 0.9111111111111111,
              "upper": 0.9722222222222222,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "count_mae": {
              "lower": 0.027777777777777776,
              "upper": 0.08888888888888889,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "f1": {
              "lower": 0.9959946595460614,
              "upper": 0.9987632945832303,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            }
          }
        },
        "per_target": {
          "rlflapping": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 57,
              "exact_count_accuracy": 0.95,
              "count_mae": 0.05,
              "count_absolute_error_total": 3,
              "tp": 624,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9952153110047847,
              "f1": 0.9976019184652278,
              "true_events": 627,
              "predicted_events": 624,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8629948352365147,
                "upper": 0.9828504978356043,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 57,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 51,
              "exact_count_accuracy": 0.9444444444444444,
              "count_mae": 0.05555555555555555,
              "count_absolute_error_total": 3,
              "tp": 624,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9952153110047847,
              "f1": 0.9976019184652278,
              "true_events": 627,
              "predicted_events": 624,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "flappy_v2": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 58,
              "exact_count_accuracy": 0.9666666666666667,
              "count_mae": 0.03333333333333333,
              "count_absolute_error_total": 2,
              "tp": 652,
              "fp": 1,
              "fn": 1,
              "precision": 0.998468606431853,
              "recall": 0.998468606431853,
              "f1": 0.998468606431853,
              "true_events": 653,
              "predicted_events": 653,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.886362257256914,
                "upper": 0.9908106807438021,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 58,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 52,
              "exact_count_accuracy": 0.9629629629629629,
              "count_mae": 0.037037037037037035,
              "count_absolute_error_total": 2,
              "tp": 652,
              "fp": 1,
              "fn": 1,
              "precision": 0.998468606431853,
              "recall": 0.998468606431853,
              "f1": 0.998468606431853,
              "true_events": 653,
              "predicted_events": 653,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "bird_sim": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 55,
              "exact_count_accuracy": 0.9166666666666666,
              "count_mae": 0.08333333333333333,
              "count_absolute_error_total": 5,
              "tp": 679,
              "fp": 0,
              "fn": 5,
              "precision": 1.0,
              "recall": 0.9926900584795322,
              "f1": 0.9963316214233309,
              "true_events": 684,
              "predicted_events": 679,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8193105798166558,
                "upper": 0.9638795433982692,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 55,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 49,
              "exact_count_accuracy": 0.9074074074074074,
              "count_mae": 0.09259259259259259,
              "count_absolute_error_total": 5,
              "tp": 679,
              "fp": 0,
              "fn": 5,
              "precision": 1.0,
              "recall": 0.9926900584795322,
              "f1": 0.9963316214233309,
              "true_events": 684,
              "predicted_events": 679,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          }
        },
        "zero_flow_control_failures": []
      },
      "snn": {
        "overall": {
          "clips": 180,
          "correct_clips": 166,
          "exact_count_accuracy": 0.9222222222222223,
          "count_mae": 0.07777777777777778,
          "count_absolute_error_total": 14,
          "tp": 1947,
          "fp": 11,
          "fn": 17,
          "precision": 0.9943820224719101,
          "recall": 0.9913441955193483,
          "f1": 0.9928607853136155,
          "true_events": 1964,
          "predicted_events": 1958,
          "static_clips": 18,
          "static_false_count_clips": 0,
          "static_false_events": 0,
          "static_failure_clip_ids": [],
          "full_window_unavailable_clips": 1,
          "unavailable_clip_ids": [
            "distance_ep0218_far_flappy_v2"
          ],
          "all_clips_retained": true,
          "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
          "independent_scene_clusters": 60,
          "scene_cluster_ci95": {
            "exact_count_accuracy": {
              "lower": 0.8777777777777778,
              "upper": 0.9611111111111111,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "count_mae": {
              "lower": 0.03888888888888889,
              "upper": 0.12222222222222222,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "f1": {
              "lower": 0.988781604550979,
              "upper": 0.9962581910532919,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            }
          }
        },
        "per_target": {
          "rlflapping": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 57,
              "exact_count_accuracy": 0.95,
              "count_mae": 0.05,
              "count_absolute_error_total": 3,
              "tp": 624,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9952153110047847,
              "f1": 0.9976019184652278,
              "true_events": 627,
              "predicted_events": 624,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8629948352365147,
                "upper": 0.9828504978356043,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 57,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 51,
              "exact_count_accuracy": 0.9444444444444444,
              "count_mae": 0.05555555555555555,
              "count_absolute_error_total": 3,
              "tp": 624,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9952153110047847,
              "f1": 0.9976019184652278,
              "true_events": 627,
              "predicted_events": 624,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "flappy_v2": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 54,
              "exact_count_accuracy": 0.9,
              "count_mae": 0.1,
              "count_absolute_error_total": 6,
              "tp": 644,
              "fp": 11,
              "fn": 9,
              "precision": 0.983206106870229,
              "recall": 0.9862174578866769,
              "f1": 0.9847094801223242,
              "true_events": 653,
              "predicted_events": 655,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 1,
              "unavailable_clip_ids": [
                "distance_ep0218_far_flappy_v2"
              ],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.7985053527602123,
                "upper": 0.9533571655261158,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 54,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 48,
              "exact_count_accuracy": 0.8888888888888888,
              "count_mae": 0.1111111111111111,
              "count_absolute_error_total": 6,
              "tp": 644,
              "fp": 11,
              "fn": 9,
              "precision": 0.983206106870229,
              "recall": 0.9862174578866769,
              "f1": 0.9847094801223242,
              "true_events": 653,
              "predicted_events": 655,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 1,
              "unavailable_clip_ids": [
                "distance_ep0218_far_flappy_v2"
              ],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "bird_sim": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 55,
              "exact_count_accuracy": 0.9166666666666666,
              "count_mae": 0.08333333333333333,
              "count_absolute_error_total": 5,
              "tp": 679,
              "fp": 0,
              "fn": 5,
              "precision": 1.0,
              "recall": 0.9926900584795322,
              "f1": 0.9963316214233309,
              "true_events": 684,
              "predicted_events": 679,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8193105798166558,
                "upper": 0.9638795433982692,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 55,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 49,
              "exact_count_accuracy": 0.9074074074074074,
              "count_mae": 0.09259259259259259,
              "count_absolute_error_total": 5,
              "tp": 679,
              "fp": 0,
              "fn": 5,
              "precision": 1.0,
              "recall": 0.9926900584795322,
              "f1": 0.9963316214233309,
              "true_events": 684,
              "predicted_events": 679,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          }
        },
        "zero_flow_control_failures": []
      },
      "transformer": {
        "overall": {
          "clips": 180,
          "correct_clips": 171,
          "exact_count_accuracy": 0.95,
          "count_mae": 0.05,
          "count_absolute_error_total": 9,
          "tp": 1957,
          "fp": 2,
          "fn": 7,
          "precision": 0.9989790709545686,
          "recall": 0.9964358452138493,
          "f1": 0.9977058373693601,
          "true_events": 1964,
          "predicted_events": 1959,
          "static_clips": 18,
          "static_false_count_clips": 0,
          "static_false_events": 0,
          "static_failure_clip_ids": [],
          "full_window_unavailable_clips": 1,
          "unavailable_clip_ids": [
            "distance_ep0237_far_rlflapping"
          ],
          "all_clips_retained": true,
          "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
          "independent_scene_clusters": 60,
          "scene_cluster_ci95": {
            "exact_count_accuracy": {
              "lower": 0.9166666666666666,
              "upper": 0.9777777777777777,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "count_mae": {
              "lower": 0.022222222222222223,
              "upper": 0.08333333333333333,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "f1": {
              "lower": 0.9962923565135866,
              "upper": 0.9989837398373984,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            }
          }
        },
        "per_target": {
          "rlflapping": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 57,
              "exact_count_accuracy": 0.95,
              "count_mae": 0.05,
              "count_absolute_error_total": 3,
              "tp": 624,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9952153110047847,
              "f1": 0.9976019184652278,
              "true_events": 627,
              "predicted_events": 624,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 1,
              "unavailable_clip_ids": [
                "distance_ep0237_far_rlflapping"
              ],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8629948352365147,
                "upper": 0.9828504978356043,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 57,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 51,
              "exact_count_accuracy": 0.9444444444444444,
              "count_mae": 0.05555555555555555,
              "count_absolute_error_total": 3,
              "tp": 624,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9952153110047847,
              "f1": 0.9976019184652278,
              "true_events": 627,
              "predicted_events": 624,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 1,
              "unavailable_clip_ids": [
                "distance_ep0237_far_rlflapping"
              ],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "flappy_v2": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 57,
              "exact_count_accuracy": 0.95,
              "count_mae": 0.05,
              "count_absolute_error_total": 3,
              "tp": 652,
              "fp": 2,
              "fn": 1,
              "precision": 0.9969418960244648,
              "recall": 0.998468606431853,
              "f1": 0.9977046671767407,
              "true_events": 653,
              "predicted_events": 654,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8629948352365147,
                "upper": 0.9828504978356043,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 57,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 51,
              "exact_count_accuracy": 0.9444444444444444,
              "count_mae": 0.05555555555555555,
              "count_absolute_error_total": 3,
              "tp": 652,
              "fp": 2,
              "fn": 1,
              "precision": 0.9969418960244648,
              "recall": 0.998468606431853,
              "f1": 0.9977046671767407,
              "true_events": 653,
              "predicted_events": 654,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          },
          "bird_sim": {
            "aggregate": {
              "clips": 60,
              "correct_clips": 57,
              "exact_count_accuracy": 0.95,
              "count_mae": 0.05,
              "count_absolute_error_total": 3,
              "tp": 681,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9956140350877193,
              "f1": 0.9978021978021978,
              "true_events": 684,
              "predicted_events": 681,
              "static_clips": 6,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged",
              "wilson95_exact_count_accuracy": {
                "lower": 0.8629948352365147,
                "upper": 0.9828504978356043,
                "confidence": 0.95,
                "method": "Wilson score",
                "successes": 57,
                "n": 60,
                "unit": "one target in one independently seeded scene"
              }
            },
            "moving": {
              "clips": 54,
              "correct_clips": 51,
              "exact_count_accuracy": 0.9444444444444444,
              "count_mae": 0.05555555555555555,
              "count_absolute_error_total": 3,
              "tp": 681,
              "fp": 0,
              "fn": 3,
              "precision": 1.0,
              "recall": 0.9956140350877193,
              "f1": 0.9978021978021978,
              "true_events": 684,
              "predicted_events": 681,
              "static_clips": 0,
              "static_false_count_clips": 0,
              "static_false_events": 0,
              "static_failure_clip_ids": [],
              "full_window_unavailable_clips": 0,
              "unavailable_clip_ids": [],
              "all_clips_retained": true,
              "event_averaging": "micro from summed TP/FP/FN; static per-clip F1 is never averaged"
            },
            "zero_flow_control": {
              "predicted_count": 0,
              "passed": true
            }
          }
        },
        "zero_flow_control_failures": []
      }
    }
  },
  "paired_comparisons": {
    "near": {
      "snn_minus_cnn": {
        "first": "snn",
        "second": "cnn",
        "paired_scene_clusters": 60,
        "targets_retained_per_scene": 3,
        "metrics": {
          "exact_count_accuracy": {
            "difference": -0.01666666666666672,
            "ci95": {
              "lower": -0.0444444444444444,
              "upper": 0.011111111111111072,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": true
          },
          "count_mae": {
            "difference": 0.01666666666666667,
            "ci95": {
              "lower": -0.011111111111111113,
              "upper": 0.04444444444444444,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "events per clip",
            "positive_difference_means": "larger counting error",
            "ci_contains_zero": true
          },
          "f1": {
            "difference": -0.0007655011047483784,
            "ci95": {
              "lower": -0.0020975669580487106,
              "upper": 0.0005214962134547251,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": true
          }
        }
      },
      "transformer_minus_cnn": {
        "first": "transformer",
        "second": "cnn",
        "paired_scene_clusters": 60,
        "targets_retained_per_scene": 3,
        "metrics": {
          "exact_count_accuracy": {
            "difference": 0.0,
            "ci95": {
              "lower": -0.016666666666666607,
              "upper": 0.016666666666666607,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": true
          },
          "count_mae": {
            "difference": 0.0,
            "ci95": {
              "lower": -0.016666666666666666,
              "upper": 0.016666666666666666,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "events per clip",
            "positive_difference_means": "larger counting error",
            "ci_contains_zero": true
          },
          "f1": {
            "difference": 0.0,
            "ci95": {
              "lower": -0.0007551038191149634,
              "upper": 0.0007531978449798443,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": true
          }
        }
      },
      "transformer_minus_snn": {
        "first": "transformer",
        "second": "snn",
        "paired_scene_clusters": 60,
        "targets_retained_per_scene": 3,
        "metrics": {
          "exact_count_accuracy": {
            "difference": 0.01666666666666672,
            "ci95": {
              "lower": -0.005555555555555536,
              "upper": 0.0444444444444444,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": true
          },
          "count_mae": {
            "difference": -0.01666666666666667,
            "ci95": {
              "lower": -0.04444444444444444,
              "upper": 0.005555555555555557,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "events per clip",
            "positive_difference_means": "larger counting error",
            "ci_contains_zero": true
          },
          "f1": {
            "difference": 0.0007655011047483784,
            "ci95": {
              "lower": -0.0002641916646163284,
              "upper": 0.0019382673781137053,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": true
          }
        }
      }
    },
    "far": {
      "snn_minus_cnn": {
        "first": "snn",
        "second": "cnn",
        "paired_scene_clusters": 60,
        "targets_retained_per_scene": 3,
        "metrics": {
          "exact_count_accuracy": {
            "difference": -0.022222222222222143,
            "ci95": {
              "lower": -0.06666666666666665,
              "upper": 0.01666666666666672,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": true
          },
          "count_mae": {
            "difference": 0.022222222222222227,
            "ci95": {
              "lower": -0.016666666666666663,
              "upper": 0.06666666666666665,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "events per clip",
            "positive_difference_means": "larger counting error",
            "ci_contains_zero": true
          },
          "f1": {
            "difference": -0.004588194278221214,
            "ci95": {
              "lower": -0.008936201155771826,
              "upper": -0.0010588999157687203,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": false
          }
        }
      },
      "transformer_minus_cnn": {
        "first": "transformer",
        "second": "cnn",
        "paired_scene_clusters": 60,
        "targets_retained_per_scene": 3,
        "metrics": {
          "exact_count_accuracy": {
            "difference": 0.005555555555555536,
            "ci95": {
              "lower": -0.01666666666666672,
              "upper": 0.02777777777777779,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": true
          },
          "count_mae": {
            "difference": -0.00555555555555555,
            "ci95": {
              "lower": -0.027777777777777783,
              "upper": 0.01666666666666667,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "events per clip",
            "positive_difference_means": "larger counting error",
            "ci_contains_zero": true
          },
          "f1": {
            "difference": 0.00025685777752337824,
            "ci95": {
              "lower": -0.0008101565219604367,
              "upper": 0.0013705674446784714,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": true
          }
        }
      },
      "transformer_minus_snn": {
        "first": "transformer",
        "second": "snn",
        "paired_scene_clusters": 60,
        "targets_retained_per_scene": 3,
        "metrics": {
          "exact_count_accuracy": {
            "difference": 0.02777777777777768,
            "ci95": {
              "lower": -0.011111111111111183,
              "upper": 0.07222222222222219,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": true
          },
          "count_mae": {
            "difference": -0.027777777777777776,
            "ci95": {
              "lower": -0.07222222222222222,
              "upper": 0.011111111111111113,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "events per clip",
            "positive_difference_means": "larger counting error",
            "ci_contains_zero": true
          },
          "f1": {
            "difference": 0.004845052055744592,
            "ci95": {
              "lower": 0.0012848028724218947,
              "upper": 0.00910574487734435,
              "confidence": 0.95,
              "method": "paired scene-cluster percentile bootstrap",
              "resamples": 10000
            },
            "unit": "fraction",
            "positive_difference_means": "higher metric",
            "ci_contains_zero": false
          }
        }
      }
    }
  },
  "warnings": [],
  "interpretation": {
    "test_set_reused": true,
    "not_a_fresh_external_test": true,
    "common_spatial_encoder_different_temporal_modules": true,
    "single_training_seed": true,
    "test_scene_resampling_not_training_variance": true,
    "negative_control_failures_not_excluded": true,
    "pointwise_intervals_not_multiplicity_adjusted": true
  },
  "analysis_script_sha256": "c2b2e661a046d28eacdc8601ecba58f3f7775e179cb2e96546ec33e480fc1525",
  "elapsed_seconds": 0.1498785000294447
}


==> anc/verify_counts.py <==
"""Verify saved aggregate counts with only the Python standard library."""
from pathlib import Path
import csv,json,math
P=Path(__file__).parent
rows=list(csv.DictReader((P/'per_clip_results.csv').open(newline='',encoding='utf-8-sig')))
s=json.loads((P/'summary.json').read_text(encoding='utf-8'))
assert len(rows)==1080
checks=0
for group,distance in [('near',1.5),('far',3.0)]:
    for arch in ['cnn','snn','transformer']:
        for target in [None,'rlflapping','flappy_v2','bird_sim']:
            part=[r for r in rows if float(r['distance_m'])==distance and r['architecture']==arch and (target is None or r['target']==target)]
            assert len(part)==(180 if target is None else 60)
            ref=s['results'][group][arch]['overall'] if target is None else s['results'][group][arch]['per_target'][target]['aggregate']
            true=sum(int(r['true_count']) for r in part)
            pred=sum(int(r['predicted_count']) for r in part)
            tp=sum(int(r['tp']) for r in part); fp=sum(int(r['fp']) for r in part); fn=sum(int(r['fn']) for r in part)
            correct=sum(int(r['true_count'])==int(r['predicted_count']) for r in part)
            mae=sum(abs(int(r['true_count'])-int(r['predicted_count'])) for r in part)/len(part)
            computed={'correct_clips':correct,'exact_count_accuracy':correct/len(part),'count_mae':mae,'true_events':true,'predicted_events':pred,'tp':tp,'fp':fp,'fn':fn,'f1':2*tp/(2*tp+fp+fn),'precision':tp/(tp+fp),'recall':tp/(tp+fn)}
            for key,value in computed.items():
                assert math.isclose(value,ref[key],rel_tol=1e-10,abs_tol=1e-12),(group,arch,target,key,value,ref[key])
                checks+=1
print(f'PASS: {checks} aggregate fields agree with the 1080 saved CSV rows.')

